Planets in Open Clusters Detectable by Kepler

While hundreds of planets have been discovered around field stars, only a few are known in star clusters. To explain the lack of short-period giant planets in globular clusters (GC), such as 47 Tucane and \omega\ Centauri, it has been suggested that their low metallicities may have prevented planet formation. Alternatively, the high rates of close stellar encounters in these clusters may have influenced the formation and subsequent evolution of planetary systems. How common are planets in clusters around normal main-sequence stars? Here we consider whether this question can be addressed using data from the Kepler mission. The Kepler field of view contains 4 low-density (relative to GCs) open clusters where the metallicities are about solar (or even higher) and stellar encounters are much less frequent than in typical GCs. We provide detailed $N$-body models and show that most planets in Kepler-detectable orbits are not significantly perturbed by stellar encounters in these open clusters. We focus on the most massive cluster, NGC 6791, which has super-solar metallicity, and find that if planets formed in this cluster at the same frequency as observed in the field, Kepler could detect 1 -- 20 transiting planets depending on the planet-size distribution and the duration of data collection. Due to the large distance to NGC 6791 Kepler will have to search relatively faint ($K_p<20$) stars for the full extended mission to achieve such a yield.

==> anc/Table2_full.tex <==
%
\begin{center}
\begin{longtable}{ccccccccccccccccccccc}
\caption{List of properties for all our simulated cluster models at different cluster ages ($t_{cl}$).  The 
initial parameters for each model including the King concentration parameter $W_0$, virial radius $r_v$, 
Galactocentric distance $r_{GC}$ are given below each run name.  Various properties are listed at a few 
$t_{cl}$ values.  The total cluster mass $M$, total cluster object number $N$, central density $\rho_c$, 
stellar binary fraction $f_b$, fraction of planet host stars $f_p$ are listed.  The ratio of the number of 
free-floating planets bound to the cluster ($N_{p, ff, bound}$) to the number of planets bound to their host stars 
in long orbits $N_p(a>10\,\au$) is denoted as $f_{p, ff, bound}$.  The ratio between $N_p$ and the number of planets 
escaped from the cluster potential and still bound to their hosts $N_{p, esc}$ is denoted by $f_{p, esc}$.  
The ratio between $N_{p, esc}$ and the number of free-floating planets escaped from the cluster potential 
($N_{p, ff, esc}$) is denoted by $f_{p, ff, esc}$.  Cluster models that dissolve due to Galactic tides 
within a Gyr because of their low mass and compactness are excluded from the list.  } \label{tab:list} \\   
\hline \hline \\
\multicolumn{1}{c}{\textbf{Name}} & 
\multicolumn{1}{c}{\textbf{$t_{cl} (\gyr)$}} & 
\multicolumn{1}{c}{\textbf{$M$ ($10^3\,\msun$)}} & 
\multicolumn{1}{c}{\textbf{$N/10^3$}} & 
\multicolumn{1}{c}{\textbf{$\rho_c$ ($\msun \rm{pc^{-3}}$)}} &
\multicolumn{1}{c}{\textbf{$f_b$}} &
\multicolumn{1}{c}{\textbf{$f_p$}} &
\multicolumn{1}{c}{\textbf{$f_{p, ff, bound}$}} &
\multicolumn{1}{c}{\textbf{$f_{p, esc}$}} & 
\multicolumn{1}{c}{\textbf{$f_{p, ff, esc}$}} \\
\hline \hline\\
\endfirsthead

\hline \hline\\
\multicolumn{1}{c}{\textbf{Name}} & 
\multicolumn{1}{c}{\textbf{$t_{cl}\,\gyr$}} & 
\multicolumn{1}{c}{\textbf{$M$ ($10^3\,\msun$)}} & 
\multicolumn{1}{c}{\textbf{$N/10^3$}} & 
\multicolumn{1}{c}{\textbf{$\rho_c$ ($\msun \rm{pc^{-3}}$)}} &
\multicolumn{1}{c}{\textbf{$f_b$}} &
\multicolumn{1}{c}{\textbf{$f_p$}} &
\multicolumn{1}{c}{\textbf{$f_{p, ff, bound}$}} &
\multicolumn{1}{c}{\textbf{$f_{p, esc}$}} & 
\multicolumn{1}{c}{\textbf{$f_{p, ff, esc}$}} \\
\hline \hline\\
\endhead

\multicolumn{21}{l}{{Continued on Next Page\ldots}} \\
\endfoot
\\[-1.8ex] \hline \hline 
\endlastfoot
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f1-n1/initial
{\bf run1} & 0.00 & 13.4 & 20.0 & 392.7 & 0.10 & 0.33 & 0.0006 & 0 & - \\
$W_0=3$ & 0.27 & 9.1 & 19.2 & 13.7 & 0.10 & 0.33 & 0.001 & 0.03 & 0 \\
$r_v=5.0\,\pc$ & 0.55 & 8.3 & 18.0 & 11.4 & 0.10 & 0.33 & 0.002 & 0.1 & 0.002 \\
$r_{GC}=7\,\kpc$ & 0.82 & 7.6 & 16.8 & 10.7 & 0.10 & 0.33 & 0.002 & 0.2 & 0.006 \\
  & 1.09 & 6.9 & 15.2 & 10.1 & 0.10 & 0.33 & 0.004 & 0.3 & 0.005 \\
  & 1.36 & 6.3 & 13.6 & 9.8 & 0.10 & 0.33 & 0.004 & 0.5 & 0.005 \\
  & 1.64 & 5.5 & 11.6 & 7.4 & 0.11 & 0.32 & 0.002 & 0.7 & 0.005 \\
  & 1.90 & 4.7 & 9.6 & 8.0 & 0.11 & 0.32 & 0.005 & 1 & 0.005 \\
  & 2.17 & 3.8 & 7.3 & 9.0 & 0.12 & 0.32 & 0.005 & 2 & 0.004 \\
  & 2.45 & 2.9 & 5.3 & 9.0 & 0.12 & 0.31 & 0.009 & 3 & 0.004 \\
  & 2.72 & 2.2 & 3.6 & 9.5 & 0.13 & 0.31 & 0.01 & 5 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f1-n2/initial
{\bf run2} & 0.00 & 27.1 & 40.0 & 657.9 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=3$ & 0.34 & 18.4 & 39.3 & 27.4 & 0.10 & 0.33 & 0.005 & 0.01 & 0.07 \\
$r_v=5.0$ pc & 0.68 & 17.4 & 38.6 & 21.0 & 0.10 & 0.33 & 0.009 & 0.03 & 0.05 \\
$r_{GC}=7$ kpc & 1.03 & 16.6 & 37.6 & 18.7 & 0.10 & 0.33 & 0.01 & 0.06 & 0.03 \\
  & 1.36 & 15.9 & 36.6 & 18.1 & 0.10 & 0.33 & 0.02 & 0.09 & 0.03 \\
  & 1.71 & 15.1 & 35.3 & 16.7 & 0.10 & 0.33 & 0.02 & 0.1 & 0.03 \\
  & 2.03 & 14.4 & 33.7 & 17.4 & 0.10 & 0.32 & 0.02 & 0.2 & 0.03 \\
  & 2.37 & 13.6 & 31.9 & 16.9 & 0.10 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 2.71 & 12.9 & 30.1 & 17.9 & 0.10 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 3.06 & 12.2 & 28.3 & 17.4 & 0.10 & 0.32 & 0.03 & 0.4 & 0.02 \\
  & 3.39 & 11.5 & 26.3 & 16.9 & 0.10 & 0.31 & 0.03 & 0.6 & 0.02 \\
  & 3.72 & 10.8 & 24.3 & 17.9 & 0.11 & 0.31 & 0.03 & 0.7 & 0.02 \\
  & 4.06 & 10.0 & 22.3 & 18.7 & 0.11 & 0.31 & 0.04 & 0.8 & 0.02 \\
  & 4.40 & 9.3 & 20.3 & 19.5 & 0.11 & 0.31 & 0.04 & 1 & 0.02 \\
  & 4.74 & 8.5 & 18.3 & 20.6 & 0.11 & 0.31 & 0.05 & 1 & 0.02 \\
  & 5.08 & 7.8 & 16.2 & 28.5 & 0.11 & 0.30 & 0.05 & 2 & 0.02 \\
  & 5.42 & 7.1 & 14.4 & 29.1 & 0.12 & 0.30 & 0.05 & 2 & 0.02 \\
  & 5.75 & 6.4 & 12.6 & 30.6 & 0.12 & 0.29 & 0.05 & 2 & 0.02 \\
  & 6.09 & 5.7 & 10.9 & 32.0 & 0.12 & 0.29 & 0.05 & 3 & 0.02 \\
  & 6.43 & 5.1 & 9.3 & 50.8 & 0.13 & 0.28 & 0.06 & 4 & 0.02 \\
  & 6.77 & 4.4 & 7.7 & 63.6 & 0.14 & 0.27 & 0.07 & 5 & 0.02 \\
  & 7.11 & 3.9 & 6.4 & 164.0 & 0.15 & 0.26 & 0.07 & 6 & 0.02 \\
  & 7.44 & 3.3 & 5.2 & 230.8 & 0.16 & 0.25 & 0.08 & 9 & 0.02 \\
  & 7.78 & 2.7 & 4.0 & 619.0 & 0.17 & 0.25 & 0.06 & 1e+01 & 0.02 \\
  & 8.12 & 1.8 & 2.6 & 1259.9 & 0.18 & 0.23 & 0.09 & 2e+01 & 0.02 \\
  & 8.13 & 1.8 & 2.5 & 1003.7 & 0.18 & 0.23 & 0.09 & 2e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f1-n3/initial
{\bf run3} & 0.00 & 40.8 & 60.0 & 729.9 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=3$ & 0.39 & 27.5 & 59.2 & 37.4 & 0.10 & 0.33 & 0.01 & 0.006 & 0.3 \\
$r_v=5.0$ pc & 0.78 & 26.2 & 58.7 & 29.8 & 0.10 & 0.33 & 0.02 & 0.02 & 0.2 \\
$r_{GC}=7$ kpc & 1.17 & 25.2 & 57.9 & 27.6 & 0.10 & 0.33 & 0.02 & 0.03 & 0.1 \\
  & 1.56 & 24.2 & 57.0 & 24.5 & 0.10 & 0.33 & 0.03 & 0.05 & 0.1 \\
  & 1.95 & 23.4 & 55.7 & 23.4 & 0.10 & 0.32 & 0.03 & 0.07 & 0.07 \\
  & 2.32 & 22.6 & 54.4 & 22.7 & 0.10 & 0.32 & 0.04 & 0.1 & 0.06 \\
  & 2.71 & 21.9 & 52.8 & 22.7 & 0.10 & 0.32 & 0.04 & 0.1 & 0.05 \\
  & 3.10 & 21.2 & 51.1 & 23.8 & 0.10 & 0.32 & 0.04 & 0.2 & 0.05 \\
  & 3.49 & 20.5 & 49.4 & 22.9 & 0.10 & 0.32 & 0.05 & 0.2 & 0.04 \\
  & 3.88 & 19.8 & 47.7 & 23.4 & 0.10 & 0.32 & 0.05 & 0.3 & 0.04 \\
  & 4.26 & 19.0 & 45.7 & 26.5 & 0.10 & 0.31 & 0.05 & 0.3 & 0.04 \\
  & 4.65 & 18.2 & 43.5 & 27.8 & 0.10 & 0.31 & 0.05 & 0.4 & 0.04 \\
  & 5.04 & 17.5 & 41.4 & 27.3 & 0.10 & 0.31 & 0.06 & 0.5 & 0.03 \\
  & 5.42 & 16.7 & 39.3 & 28.2 & 0.10 & 0.31 & 0.06 & 0.6 & 0.03 \\
  & 5.81 & 16.0 & 37.2 & 29.3 & 0.10 & 0.31 & 0.07 & 0.7 & 0.03 \\
  & 6.20 & 15.2 & 34.8 & 30.6 & 0.11 & 0.30 & 0.07 & 0.8 & 0.03 \\
  & 6.58 & 14.4 & 32.7 & 34.8 & 0.11 & 0.30 & 0.08 & 0.9 & 0.03 \\
  & 6.97 & 13.6 & 30.4 & 40.7 & 0.11 & 0.30 & 0.08 & 1 & 0.03 \\
  & 7.36 & 12.8 & 28.1 & 46.6 & 0.11 & 0.29 & 0.08 & 1 & 0.03 \\
  & 7.75 & 12.0 & 25.9 & 52.3 & 0.11 & 0.29 & 0.09 & 2 & 0.03 \\
  & 8.13 & 11.2 & 23.7 & 57.8 & 0.11 & 0.29 & 0.09 & 2 & 0.03 \\
  & 8.52 & 10.4 & 21.5 & 91.0 & 0.12 & 0.28 & 0.09 & 2 & 0.03 \\
  & 8.90 & 9.7 & 19.5 & 94.5 & 0.12 & 0.28 & 0.1 & 2 & 0.03 \\
  & 9.29 & 9.0 & 17.7 & 107.1 & 0.12 & 0.27 & 0.1 & 3 & 0.03 \\
  & 9.68 & 8.3 & 15.8 & 129.1 & 0.13 & 0.27 & 0.1 & 3 & 0.03 \\
  & 10.00 & 7.7 & 14.4 & 167.8 & 0.13 & 0.26 & 0.1 & 4 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f1-n4/initial
{\bf run4} & 0.00 & 54.5 & 80.0 & 949.1 & 0.10 & 0.33 & 0.0003 & 0 & - \\
$W_0=3$ & 0.43 & 36.8 & 79.1 & 50.2 & 0.10 & 0.33 & 0.01 & 0.006 & 0.2 \\
$r_v=5.0$ pc & 0.86 & 35.0 & 78.7 & 43.5 & 0.10 & 0.33 & 0.02 & 0.01 & 0.2 \\
$r_{GC}=7$ kpc & 1.28 & 33.9 & 78.0 & 41.0 & 0.10 & 0.33 & 0.03 & 0.02 & 0.2 \\
  & 1.71 & 32.6 & 77.0 & 35.1 & 0.10 & 0.32 & 0.03 & 0.04 & 0.1 \\
  & 2.15 & 31.7 & 75.9 & 34.2 & 0.10 & 0.32 & 0.04 & 0.05 & 0.1 \\
  & 2.57 & 30.8 & 74.6 & 32.8 & 0.10 & 0.32 & 0.05 & 0.07 & 0.08 \\
  & 3.00 & 30.0 & 73.2 & 33.5 & 0.10 & 0.32 & 0.06 & 0.1 & 0.07 \\
  & 3.43 & 29.3 & 71.6 & 35.0 & 0.10 & 0.32 & 0.06 & 0.1 & 0.06 \\
  & 3.85 & 28.6 & 70.0 & 35.1 & 0.10 & 0.31 & 0.07 & 0.2 & 0.06 \\
  & 4.27 & 27.8 & 68.3 & 35.6 & 0.10 & 0.31 & 0.08 & 0.2 & 0.06 \\
  & 4.70 & 27.0 & 66.3 & 39.4 & 0.10 & 0.31 & 0.08 & 0.2 & 0.06 \\
  & 5.13 & 26.2 & 64.2 & 40.5 & 0.10 & 0.31 & 0.09 & 0.3 & 0.05 \\
  & 5.56 & 25.4 & 62.1 & 43.6 & 0.10 & 0.31 & 0.09 & 0.3 & 0.05 \\
  & 5.99 & 24.5 & 59.8 & 47.2 & 0.10 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 6.42 & 23.8 & 57.5 & 44.5 & 0.10 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 6.84 & 22.9 & 55.2 & 50.2 & 0.10 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 7.27 & 22.1 & 52.8 & 56.0 & 0.10 & 0.30 & 0.1 & 0.6 & 0.04 \\
  & 7.69 & 21.3 & 50.4 & 59.9 & 0.10 & 0.29 & 0.1 & 0.7 & 0.04 \\
  & 8.12 & 20.4 & 48.0 & 68.5 & 0.10 & 0.29 & 0.1 & 0.8 & 0.04 \\
  & 8.55 & 19.6 & 45.6 & 71.2 & 0.10 & 0.29 & 0.1 & 0.9 & 0.04 \\
  & 8.98 & 18.7 & 42.9 & 75.7 & 0.11 & 0.29 & 0.2 & 1 & 0.04 \\
  & 9.40 & 17.8 & 40.5 & 95.9 & 0.11 & 0.28 & 0.2 & 1 & 0.04 \\
  & 9.83 & 16.9 & 38.0 & 94.3 & 0.11 & 0.28 & 0.2 & 1 & 0.04 \\
  & 10.00 & 16.6 & 37.0 & 120.9 & 0.11 & 0.28 & 0.2 & 1 & 0.04 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f1-n5/initial
{\bf run5} & 0.00 & 68.0 & 100.0 & 1329.9 & 0.10 & 0.33 & 0.0005 & 0 & - \\
$W_0=3$ & 0.47 & 45.8 & 99.0 & 66.3 & 0.10 & 0.33 & 0.02 & 0.005 & 0.3 \\
$r_v=5.0$ pc & 0.93 & 43.6 & 98.6 & 51.5 & 0.10 & 0.33 & 0.03 & 0.01 & 0.3 \\
$r_{GC}=7$ kpc & 1.40 & 42.3 & 98.0 & 49.4 & 0.10 & 0.33 & 0.04 & 0.02 & 0.2 \\
  & 1.86 & 40.8 & 97.2 & 43.4 & 0.10 & 0.32 & 0.05 & 0.03 & 0.2 \\
  & 2.32 & 39.8 & 96.2 & 44.0 & 0.10 & 0.32 & 0.06 & 0.04 & 0.1 \\
  & 2.79 & 38.9 & 95.0 & 41.4 & 0.10 & 0.32 & 0.06 & 0.06 & 0.1 \\
  & 3.24 & 38.0 & 93.6 & 42.0 & 0.10 & 0.32 & 0.07 & 0.07 & 0.1 \\
  & 3.72 & 37.2 & 92.2 & 43.4 & 0.10 & 0.31 & 0.08 & 0.09 & 0.1 \\
  & 4.17 & 36.5 & 90.6 & 43.6 & 0.10 & 0.31 & 0.09 & 0.1 & 0.1 \\
  & 4.64 & 35.7 & 88.9 & 46.9 & 0.10 & 0.31 & 0.1 & 0.1 & 0.09 \\
  & 5.09 & 34.9 & 87.2 & 48.0 & 0.10 & 0.31 & 0.1 & 0.2 & 0.09 \\
  & 5.55 & 34.1 & 85.3 & 48.7 & 0.10 & 0.31 & 0.1 & 0.2 & 0.08 \\
  & 6.02 & 33.3 & 83.3 & 51.2 & 0.10 & 0.30 & 0.1 & 0.2 & 0.08 \\
  & 6.48 & 32.5 & 81.1 & 52.7 & 0.10 & 0.30 & 0.1 & 0.3 & 0.08 \\
  & 6.95 & 31.6 & 78.9 & 59.6 & 0.10 & 0.30 & 0.1 & 0.3 & 0.07 \\
  & 7.41 & 30.8 & 76.7 & 59.3 & 0.10 & 0.30 & 0.1 & 0.3 & 0.07 \\
  & 7.87 & 30.0 & 74.4 & 65.8 & 0.10 & 0.30 & 0.2 & 0.4 & 0.07 \\
  & 8.33 & 29.1 & 71.9 & 68.5 & 0.10 & 0.29 & 0.2 & 0.5 & 0.06 \\
  & 8.80 & 28.3 & 69.4 & 84.9 & 0.10 & 0.29 & 0.2 & 0.5 & 0.06 \\
  & 9.26 & 27.4 & 66.9 & 76.5 & 0.10 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 9.72 & 26.5 & 64.3 & 91.2 & 0.10 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 10.00 & 26.0 & 62.8 & 96.8 & 0.10 & 0.29 & 0.2 & 0.7 & 0.06 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f2-n1/initial
{\bf run6} & 0.00 & 14.9 & 20.0 & 387.6 & 0.30 & 0.33 & 0.001 & 0 & - \\
$W_0=3$ & 0.26 & 10.2 & 19.2 & 16.9 & 0.30 & 0.33 & 0.002 & 0.03 & 0.01 \\
$r_v=5.0$ pc & 0.52 & 9.3 & 18.2 & 12.7 & 0.30 & 0.33 & 0.002 & 0.09 & 0.01 \\
$r_{GC}=7$ kpc & 0.78 & 8.6 & 17.0 & 12.8 & 0.30 & 0.33 & 0.002 & 0.2 & 0.009 \\
  & 1.04 & 7.9 & 15.6 & 11.9 & 0.30 & 0.33 & 0.003 & 0.3 & 0.007 \\
  & 1.29 & 7.2 & 14.1 & 11.6 & 0.30 & 0.32 & 0.004 & 0.4 & 0.006 \\
  & 1.55 & 6.2 & 12.0 & 11.4 & 0.31 & 0.32 & 0.004 & 0.7 & 0.005 \\
  & 1.81 & 5.3 & 9.8 & 9.9 & 0.32 & 0.31 & 0.004 & 1 & 0.005 \\
  & 2.07 & 4.4 & 7.7 & 9.7 & 0.33 & 0.30 & 0.002 & 2 & 0.004 \\
  & 2.33 & 3.4 & 5.6 & 10.0 & 0.34 & 0.29 & 0.003 & 3 & 0.004 \\
  & 2.58 & 2.4 & 3.6 & 12.4 & 0.36 & 0.28 & 0.01 & 6 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f2-n2/initial
{\bf run7} & 0.00 & 30.0 & 40.0 & 742.0 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=3$ & 0.32 & 20.6 & 39.3 & 30.5 & 0.30 & 0.33 & 0.004 & 0.01 & 0.1 \\
$r_v=5.0$ pc & 0.64 & 19.4 & 38.6 & 25.9 & 0.30 & 0.33 & 0.007 & 0.03 & 0.06 \\
$r_{GC}=7$ kpc & 0.97 & 18.5 & 37.7 & 22.9 & 0.30 & 0.33 & 0.01 & 0.06 & 0.04 \\
  & 1.29 & 17.7 & 36.5 & 23.0 & 0.30 & 0.33 & 0.01 & 0.09 & 0.03 \\
  & 1.61 & 16.8 & 35.0 & 21.2 & 0.30 & 0.33 & 0.02 & 0.1 & 0.03 \\
  & 1.93 & 15.9 & 33.2 & 21.6 & 0.30 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 2.26 & 15.1 & 31.5 & 19.5 & 0.30 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 2.57 & 14.2 & 29.5 & 25.8 & 0.30 & 0.32 & 0.02 & 0.4 & 0.02 \\
  & 2.89 & 13.4 & 27.4 & 21.5 & 0.31 & 0.31 & 0.03 & 0.5 & 0.02 \\
  & 3.22 & 12.6 & 25.4 & 25.9 & 0.31 & 0.31 & 0.03 & 0.6 & 0.02 \\
  & 3.54 & 11.7 & 23.3 & 24.3 & 0.31 & 0.31 & 0.03 & 0.8 & 0.02 \\
  & 3.86 & 10.8 & 21.1 & 23.4 & 0.32 & 0.30 & 0.04 & 1 & 0.02 \\
  & 4.18 & 9.9 & 18.9 & 25.3 & 0.32 & 0.30 & 0.04 & 1 & 0.01 \\
  & 4.50 & 9.0 & 16.7 & 30.1 & 0.33 & 0.29 & 0.04 & 2 & 0.02 \\
  & 4.82 & 8.0 & 14.4 & 38.2 & 0.33 & 0.29 & 0.04 & 2 & 0.02 \\
  & 5.14 & 7.2 & 12.4 & 44.0 & 0.34 & 0.28 & 0.05 & 3 & 0.01 \\
  & 5.46 & 6.3 & 10.4 & 47.0 & 0.35 & 0.27 & 0.06 & 4 & 0.01 \\
  & 5.78 & 5.4 & 8.5 & 65.7 & 0.36 & 0.26 & 0.06 & 5 & 0.02 \\
  & 6.11 & 4.6 & 6.8 & 99.1 & 0.37 & 0.25 & 0.06 & 6 & 0.02 \\
  & 6.43 & 3.8 & 5.3 & 285.5 & 0.39 & 0.24 & 0.06 & 9 & 0.02 \\
  & 6.75 & 2.9 & 3.8 & 580.0 & 0.43 & 0.22 & 0.03 & 1e+01 & 0.02 \\
  & 6.92 & 2.4 & 3.0 & 2346.5 & 0.44 & 0.20 & 0.05 & 2e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f2-n3/initial
{\bf run8} & 0.00 & 45.5 & 60.0 & 1214.8 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=3$ & 0.37 & 30.8 & 59.2 & 42.5 & 0.30 & 0.33 & 0.009 & 0.006 & 0.2 \\
$r_v=5.0$ pc & 0.74 & 29.3 & 58.6 & 34.4 & 0.30 & 0.33 & 0.02 & 0.02 & 0.08 \\
$r_{GC}=7$ kpc & 1.11 & 28.2 & 57.8 & 33.0 & 0.30 & 0.33 & 0.02 & 0.03 & 0.07 \\
  & 1.47 & 27.2 & 56.8 & 30.2 & 0.30 & 0.33 & 0.02 & 0.05 & 0.06 \\
  & 1.83 & 26.2 & 55.5 & 28.0 & 0.30 & 0.33 & 0.03 & 0.08 & 0.05 \\
  & 2.20 & 25.3 & 54.0 & 28.8 & 0.30 & 0.32 & 0.03 & 0.1 & 0.04 \\
  & 2.58 & 24.4 & 52.3 & 27.6 & 0.30 & 0.32 & 0.04 & 0.2 & 0.04 \\
  & 2.94 & 23.5 & 50.5 & 25.7 & 0.30 & 0.32 & 0.04 & 0.2 & 0.03 \\
  & 3.30 & 22.7 & 48.5 & 30.2 & 0.30 & 0.32 & 0.05 & 0.3 & 0.03 \\
  & 3.67 & 21.7 & 46.5 & 29.6 & 0.30 & 0.31 & 0.05 & 0.3 & 0.03 \\
  & 4.04 & 20.8 & 44.3 & 31.7 & 0.30 & 0.31 & 0.05 & 0.4 & 0.03 \\
  & 4.40 & 19.9 & 42.1 & 30.2 & 0.30 & 0.31 & 0.06 & 0.5 & 0.03 \\
  & 4.77 & 19.0 & 39.8 & 37.1 & 0.30 & 0.31 & 0.06 & 0.6 & 0.03 \\
  & 5.14 & 18.0 & 37.4 & 33.8 & 0.31 & 0.30 & 0.07 & 0.7 & 0.03 \\
  & 5.50 & 17.1 & 35.0 & 42.3 & 0.31 & 0.30 & 0.07 & 0.8 & 0.03 \\
  & 5.87 & 16.1 & 32.5 & 42.7 & 0.31 & 0.29 & 0.08 & 1 & 0.03 \\
  & 6.24 & 15.1 & 30.0 & 48.0 & 0.32 & 0.29 & 0.08 & 1 & 0.03 \\
  & 6.60 & 14.2 & 27.6 & 51.8 & 0.32 & 0.28 & 0.09 & 1 & 0.03 \\
  & 6.97 & 13.3 & 25.3 & 55.0 & 0.32 & 0.28 & 0.09 & 2 & 0.03 \\
  & 7.33 & 12.3 & 23.0 & 80.9 & 0.33 & 0.28 & 0.1 & 2 & 0.03 \\
  & 7.70 & 11.4 & 20.8 & 89.5 & 0.34 & 0.27 & 0.1 & 2 & 0.03 \\
  & 8.07 & 10.5 & 18.6 & 116.0 & 0.34 & 0.26 & 0.1 & 3 & 0.03 \\
  & 8.43 & 9.6 & 16.5 & 160.6 & 0.35 & 0.26 & 0.1 & 3 & 0.03 \\
  & 8.80 & 8.6 & 14.5 & 204.0 & 0.36 & 0.25 & 0.1 & 4 & 0.03 \\
  & 9.17 & 7.6 & 12.4 & 367.9 & 0.37 & 0.24 & 0.1 & 5 & 0.03 \\
  & 9.53 & 6.6 & 10.2 & 726.7 & 0.38 & 0.23 & 0.1 & 7 & 0.03 \\
  & 9.90 & 5.6 & 8.2 & 1564.1 & 0.40 & 0.22 & 0.1 & 9 & 0.03 \\
  & 10.00 & 5.3 & 7.7 & 1985.6 & 0.40 & 0.21 & 0.1 & 1e+01 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f2-n4/initial
{\bf run9} & 0.00 & 60.3 & 80.0 & 1151.3 & 0.30 & 0.33 & 0.0006 & 0 & - \\
$W_0=3$ & 0.41 & 41.1 & 79.0 & 57.9 & 0.30 & 0.33 & 0.02 & 0.007 & 0.3 \\
$r_v=5.0$ pc & 0.82 & 39.1 & 78.5 & 50.4 & 0.30 & 0.33 & 0.03 & 0.02 & 0.2 \\
$r_{GC}=7$ kpc & 1.22 & 37.8 & 77.8 & 46.1 & 0.29 & 0.33 & 0.04 & 0.03 & 0.2 \\
  & 1.63 & 36.5 & 76.9 & 39.3 & 0.29 & 0.32 & 0.04 & 0.04 & 0.1 \\
  & 2.04 & 35.4 & 75.6 & 41.2 & 0.29 & 0.32 & 0.05 & 0.06 & 0.1 \\
  & 2.44 & 34.4 & 74.2 & 42.7 & 0.29 & 0.32 & 0.06 & 0.08 & 0.09 \\
  & 2.85 & 33.4 & 72.7 & 39.4 & 0.29 & 0.32 & 0.06 & 0.1 & 0.08 \\
  & 3.26 & 32.5 & 71.0 & 41.3 & 0.29 & 0.31 & 0.07 & 0.1 & 0.07 \\
  & 3.66 & 31.6 & 69.2 & 44.1 & 0.29 & 0.31 & 0.08 & 0.2 & 0.07 \\
  & 4.06 & 30.7 & 67.4 & 44.3 & 0.29 & 0.31 & 0.09 & 0.2 & 0.06 \\
  & 4.47 & 29.8 & 65.3 & 44.8 & 0.30 & 0.31 & 0.09 & 0.3 & 0.06 \\
  & 4.87 & 28.9 & 63.2 & 44.7 & 0.30 & 0.30 & 0.1 & 0.3 & 0.06 \\
  & 5.28 & 28.0 & 61.0 & 50.3 & 0.30 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 5.69 & 27.0 & 58.6 & 52.8 & 0.30 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 6.09 & 26.0 & 56.1 & 52.3 & 0.30 & 0.30 & 0.1 & 0.5 & 0.05 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c1-f2-n5/initial
{\bf run10} & 0.00 & 75.5 & 100.0 & 2119.8 & 0.30 & 0.33 & 0.0007 & 0 & - \\
$W_0=3$ & 0.44 & 51.3 & 98.9 & 73.8 & 0.30 & 0.33 & 0.02 & 0.007 & 0.3 \\
$r_v=5.0$ pc & 0.88 & 48.8 & 98.4 & 60.7 & 0.30 & 0.33 & 0.03 & 0.01 & 0.2 \\
$r_{GC}=7$ kpc & 1.32 & 47.2 & 97.7 & 56.0 & 0.29 & 0.33 & 0.04 & 0.02 & 0.2 \\
  & 1.76 & 45.6 & 96.8 & 50.7 & 0.29 & 0.32 & 0.05 & 0.03 & 0.2 \\
  & 2.21 & 44.4 & 95.7 & 47.4 & 0.29 & 0.32 & 0.06 & 0.05 & 0.1 \\
  & 2.65 & 43.3 & 94.4 & 46.7 & 0.29 & 0.32 & 0.07 & 0.07 & 0.1 \\
  & 3.08 & 42.4 & 93.1 & 47.4 & 0.29 & 0.31 & 0.07 & 0.08 & 0.1 \\
  & 3.51 & 41.5 & 91.6 & 46.4 & 0.29 & 0.31 & 0.08 & 0.1 & 0.1 \\
  & 3.96 & 40.5 & 89.9 & 50.7 & 0.29 & 0.31 & 0.09 & 0.1 & 0.09 \\
  & 4.39 & 39.6 & 88.1 & 51.2 & 0.29 & 0.31 & 0.09 & 0.2 & 0.08 \\
  & 4.83 & 38.6 & 86.1 & 56.5 & 0.29 & 0.31 & 0.1 & 0.2 & 0.08 \\
  & 5.27 & 37.7 & 84.1 & 60.4 & 0.29 & 0.30 & 0.1 & 0.2 & 0.07 \\
  & 5.71 & 36.7 & 81.8 & 64.6 & 0.29 & 0.30 & 0.1 & 0.3 & 0.07 \\
  & 6.15 & 35.7 & 79.4 & 74.0 & 0.29 & 0.30 & 0.1 & 0.3 & 0.07 \\
  & 6.59 & 34.7 & 77.0 & 75.0 & 0.29 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 7.03 & 33.7 & 74.4 & 74.1 & 0.29 & 0.29 & 0.1 & 0.4 & 0.06 \\
  & 7.46 & 32.6 & 71.7 & 81.8 & 0.30 & 0.29 & 0.1 & 0.5 & 0.06 \\
  & 7.90 & 31.5 & 68.9 & 84.6 & 0.30 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 8.34 & 30.5 & 66.3 & 92.8 & 0.30 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 8.78 & 29.5 & 63.5 & 103.0 & 0.30 & 0.28 & 0.2 & 0.7 & 0.06 \\
  & 9.22 & 28.4 & 60.7 & 110.4 & 0.30 & 0.28 & 0.2 & 0.8 & 0.06 \\
  & 9.66 & 27.3 & 57.8 & 108.5 & 0.30 & 0.28 & 0.2 & 0.9 & 0.06 \\
  & 10.00 & 26.4 & 55.5 & 150.3 & 0.31 & 0.27 & 0.2 & 1 & 0.06 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f1-n1/initial
{\bf run11} & 0.00 & 13.4 & 20.0 & 532.0 & 0.10 & 0.33 & 0.0006 & 0 & - \\
$W_0=4$ & 0.27 & 8.9 & 18.8 & 16.0 & 0.10 & 0.33 & 0.002 & 0.06 & 0.006 \\
$r_v=5.0$ pc & 0.54 & 8.1 & 17.5 & 12.1 & 0.10 & 0.33 & 0.003 & 0.1 & 0.009 \\
$r_{GC}=7$ kpc & 0.82 & 7.4 & 16.2 & 11.7 & 0.10 & 0.33 & 0.004 & 0.2 & 0.01 \\
  & 1.09 & 6.7 & 14.7 & 12.9 & 0.10 & 0.33 & 0.009 & 0.3 & 0.009 \\
  & 1.36 & 6.1 & 13.1 & 12.4 & 0.10 & 0.33 & 0.01 & 0.5 & 0.007 \\
  & 1.63 & 5.3 & 11.1 & 10.8 & 0.11 & 0.33 & 0.02 & 0.8 & 0.006 \\
  & 1.90 & 4.5 & 9.1 & 10.0 & 0.11 & 0.32 & 0.01 & 1 & 0.006 \\
  & 2.17 & 3.8 & 7.3 & 11.4 & 0.11 & 0.32 & 0.02 & 2 & 0.006 \\
  & 2.44 & 3.0 & 5.5 & 13.8 & 0.12 & 0.31 & 0.02 & 3 & 0.005 \\
  & 2.71 & 2.3 & 3.9 & 14.5 & 0.13 & 0.31 & 0.01 & 4 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f1-n2/initial
{\bf run12} & 0.00 & 27.1 & 40.0 & 865.9 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.34 & 18.3 & 39.1 & 30.9 & 0.10 & 0.33 & 0.005 & 0.02 & 0.07 \\
$r_v=5.0$ pc & 0.68 & 17.2 & 38.1 & 22.4 & 0.10 & 0.33 & 0.008 & 0.04 & 0.04 \\
$r_{GC}=7$ kpc & 1.02 & 16.3 & 36.9 & 21.2 & 0.10 & 0.33 & 0.01 & 0.08 & 0.03 \\
  & 1.35 & 15.5 & 35.7 & 20.8 & 0.10 & 0.33 & 0.01 & 0.1 & 0.03 \\
  & 1.70 & 14.6 & 34.0 & 18.8 & 0.10 & 0.33 & 0.01 & 0.2 & 0.02 \\
  & 2.04 & 13.8 & 32.3 & 18.5 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 2.37 & 13.1 & 30.4 & 18.6 & 0.10 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 2.71 & 12.3 & 28.5 & 18.6 & 0.10 & 0.32 & 0.02 & 0.4 & 0.02 \\
  & 3.05 & 11.6 & 26.6 & 19.2 & 0.10 & 0.31 & 0.02 & 0.5 & 0.02 \\
  & 3.39 & 10.8 & 24.4 & 21.0 & 0.10 & 0.31 & 0.03 & 0.7 & 0.02 \\
  & 3.73 & 9.9 & 22.2 & 22.9 & 0.11 & 0.31 & 0.03 & 0.9 & 0.02 \\
  & 4.06 & 9.2 & 20.2 & 30.1 & 0.11 & 0.31 & 0.03 & 1 & 0.02 \\
  & 4.40 & 8.4 & 18.1 & 28.4 & 0.11 & 0.31 & 0.04 & 1 & 0.02 \\
  & 4.74 & 7.7 & 16.1 & 27.0 & 0.11 & 0.30 & 0.04 & 2 & 0.02 \\
  & 5.08 & 7.0 & 14.1 & 30.8 & 0.11 & 0.30 & 0.05 & 2 & 0.02 \\
  & 5.42 & 6.2 & 12.3 & 35.9 & 0.12 & 0.29 & 0.05 & 3 & 0.02 \\
  & 5.75 & 5.6 & 10.6 & 46.3 & 0.12 & 0.29 & 0.05 & 3 & 0.02 \\
  & 6.09 & 4.9 & 8.9 & 56.2 & 0.13 & 0.28 & 0.05 & 4 & 0.02 \\
  & 6.43 & 4.2 & 7.4 & 77.2 & 0.13 & 0.27 & 0.06 & 5 & 0.02 \\
  & 6.77 & 3.5 & 5.9 & 178.8 & 0.14 & 0.27 & 0.06 & 7 & 0.02 \\
  & 7.10 & 2.9 & 4.4 & 537.8 & 0.16 & 0.25 & 0.06 & 1e+01 & 0.02 \\
  & 7.44 & 2.2 & 3.2 & 1784.2 & 0.18 & 0.24 & 0.06 & 2e+01 & 0.02 \\
  & 7.52 & 2.0 & 2.8 & 2867.7 & 0.19 & 0.24 & 0.08 & 2e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f1-n3/initial
{\bf run13} & 0.00 & 40.8 & 60.0 & 930.4 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=4$ & 0.39 & 27.5 & 59.1 & 42.1 & 0.10 & 0.33 & 0.01 & 0.008 & 0.07 \\
$r_v=5.0$ pc & 0.78 & 26.0 & 58.4 & 33.6 & 0.10 & 0.33 & 0.02 & 0.02 & 0.07 \\
$r_{GC}=7$ kpc & 1.17 & 25.0 & 57.3 & 32.3 & 0.10 & 0.33 & 0.02 & 0.05 & 0.07 \\
  & 1.55 & 23.9 & 56.1 & 30.8 & 0.10 & 0.33 & 0.03 & 0.07 & 0.06 \\
  & 1.94 & 23.0 & 54.6 & 27.2 & 0.10 & 0.32 & 0.03 & 0.1 & 0.04 \\
  & 2.32 & 22.2 & 53.0 & 29.5 & 0.10 & 0.32 & 0.04 & 0.1 & 0.04 \\
  & 2.71 & 21.3 & 51.2 & 27.5 & 0.10 & 0.32 & 0.04 & 0.2 & 0.03 \\
  & 3.10 & 20.5 & 49.3 & 26.2 & 0.10 & 0.32 & 0.04 & 0.2 & 0.03 \\
  & 3.49 & 19.7 & 47.4 & 28.5 & 0.10 & 0.32 & 0.05 & 0.3 & 0.03 \\
  & 3.88 & 18.9 & 45.2 & 29.6 & 0.10 & 0.31 & 0.05 & 0.4 & 0.03 \\
  & 4.27 & 18.0 & 43.0 & 32.0 & 0.10 & 0.31 & 0.06 & 0.4 & 0.03 \\
  & 4.65 & 17.2 & 40.8 & 32.2 & 0.10 & 0.31 & 0.06 & 0.5 & 0.03 \\
  & 5.04 & 16.4 & 38.6 & 35.0 & 0.10 & 0.31 & 0.07 & 0.6 & 0.03 \\
  & 5.42 & 15.6 & 36.4 & 40.8 & 0.10 & 0.30 & 0.07 & 0.7 & 0.03 \\
  & 5.81 & 14.8 & 34.2 & 38.3 & 0.11 & 0.30 & 0.08 & 0.9 & 0.03 \\
  & 6.20 & 14.0 & 31.8 & 37.1 & 0.11 & 0.30 & 0.08 & 1 & 0.03 \\
  & 6.58 & 13.2 & 29.6 & 45.7 & 0.11 & 0.29 & 0.08 & 1 & 0.03 \\
  & 6.97 & 12.5 & 27.4 & 52.1 & 0.11 & 0.29 & 0.09 & 1 & 0.03 \\
  & 7.36 & 11.7 & 25.2 & 59.3 & 0.11 & 0.29 & 0.1 & 2 & 0.03 \\
  & 7.74 & 10.9 & 23.0 & 68.8 & 0.11 & 0.28 & 0.1 & 2 & 0.03 \\
  & 8.13 & 10.1 & 20.8 & 81.7 & 0.12 & 0.28 & 0.1 & 2 & 0.03 \\
  & 8.52 & 9.3 & 18.8 & 107.4 & 0.12 & 0.27 & 0.1 & 3 & 0.03 \\
  & 8.90 & 8.5 & 16.7 & 148.5 & 0.12 & 0.27 & 0.1 & 3 & 0.03 \\
  & 9.29 & 7.7 & 14.7 & 242.5 & 0.13 & 0.26 & 0.1 & 4 & 0.03 \\
  & 9.68 & 6.9 & 12.7 & 410.6 & 0.13 & 0.26 & 0.1 & 5 & 0.03 \\
  & 10.00 & 6.3 & 11.2 & 545.3 & 0.14 & 0.25 & 0.1 & 6 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f1-n4/initial
{\bf run14} & 0.00 & 54.5 & 80.0 & 1165.8 & 0.10 & 0.33 & 0.0003 & 0 & - \\
$W_0=4$ & 0.43 & 36.7 & 79.0 & 55.9 & 0.10 & 0.33 & 0.02 & 0.006 & 0.2 \\
$r_v=5.0$ pc & 0.86 & 34.9 & 78.4 & 46.1 & 0.10 & 0.33 & 0.02 & 0.02 & 0.1 \\
$r_{GC}=7$ kpc & 1.29 & 33.6 & 77.4 & 40.8 & 0.10 & 0.33 & 0.03 & 0.03 & 0.1 \\
  & 1.71 & 32.3 & 76.2 & 39.3 & 0.10 & 0.33 & 0.04 & 0.05 & 0.09 \\
  & 2.14 & 31.3 & 74.9 & 37.8 & 0.10 & 0.32 & 0.05 & 0.07 & 0.07 \\
  & 2.58 & 30.3 & 73.4 & 35.7 & 0.10 & 0.32 & 0.05 & 0.09 & 0.06 \\
  & 2.99 & 29.4 & 71.8 & 35.1 & 0.10 & 0.32 & 0.06 & 0.1 & 0.06 \\
  & 3.42 & 28.7 & 70.1 & 33.0 & 0.10 & 0.32 & 0.07 & 0.1 & 0.05 \\
  & 3.85 & 27.9 & 68.3 & 36.3 & 0.10 & 0.31 & 0.07 & 0.2 & 0.05 \\
  & 4.27 & 27.1 & 66.4 & 37.9 & 0.10 & 0.31 & 0.08 & 0.2 & 0.04 \\
  & 4.70 & 26.2 & 64.3 & 37.8 & 0.10 & 0.31 & 0.09 & 0.3 & 0.04 \\
  & 5.13 & 25.4 & 62.2 & 40.3 & 0.10 & 0.31 & 0.09 & 0.3 & 0.04 \\
  & 5.56 & 24.5 & 59.9 & 41.3 & 0.10 & 0.31 & 0.1 & 0.4 & 0.04 \\
  & 5.98 & 23.7 & 57.5 & 45.6 & 0.10 & 0.30 & 0.1 & 0.4 & 0.04 \\
  & 6.41 & 22.8 & 55.2 & 45.3 & 0.10 & 0.30 & 0.1 & 0.5 & 0.04 \\
  & 6.84 & 22.0 & 52.9 & 50.2 & 0.10 & 0.30 & 0.1 & 0.6 & 0.04 \\
  & 7.26 & 21.2 & 50.5 & 49.7 & 0.10 & 0.30 & 0.1 & 0.7 & 0.04 \\
  & 7.69 & 20.3 & 48.1 & 57.7 & 0.10 & 0.30 & 0.1 & 0.8 & 0.04 \\
  & 8.12 & 19.5 & 45.6 & 61.1 & 0.10 & 0.29 & 0.1 & 0.9 & 0.04 \\
  & 8.55 & 18.6 & 43.1 & 67.3 & 0.10 & 0.29 & 0.1 & 1 & 0.04 \\
  & 8.98 & 17.8 & 40.7 & 83.0 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 9.40 & 16.9 & 38.1 & 80.5 & 0.11 & 0.28 & 0.2 & 1 & 0.04 \\
  & 9.83 & 16.0 & 35.7 & 102.7 & 0.11 & 0.28 & 0.2 & 1 & 0.04 \\
  & 10.00 & 15.7 & 34.7 & 102.2 & 0.11 & 0.28 & 0.2 & 2 & 0.04 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f1-n5/initial
{\bf run15} & 0.00 & 68.0 & 100.0 & 1726.3 & 0.10 & 0.33 & 0.0005 & 0 & - \\
$W_0=4$ & 0.47 & 45.7 & 98.9 & 69.4 & 0.10 & 0.33 & 0.02 & 0.006 & 0.2 \\
$r_v=5.0$ pc & 0.93 & 43.5 & 98.4 & 60.5 & 0.10 & 0.33 & 0.03 & 0.01 & 0.2 \\
$r_{GC}=7$ kpc & 1.40 & 42.1 & 97.6 & 52.1 & 0.10 & 0.32 & 0.04 & 0.02 & 0.2 \\
  & 1.86 & 40.6 & 96.5 & 48.2 & 0.10 & 0.32 & 0.05 & 0.04 & 0.1 \\
  & 2.32 & 39.4 & 95.3 & 47.8 & 0.10 & 0.32 & 0.06 & 0.05 & 0.1 \\
  & 2.78 & 38.4 & 93.8 & 48.1 & 0.10 & 0.32 & 0.07 & 0.07 & 0.1 \\
  & 3.24 & 37.5 & 92.3 & 49.3 & 0.10 & 0.31 & 0.08 & 0.09 & 0.09 \\
  & 3.70 & 36.6 & 90.5 & 56.1 & 0.10 & 0.31 & 0.08 & 0.1 & 0.08 \\
  & 4.17 & 35.7 & 88.7 & 50.0 & 0.10 & 0.31 & 0.09 & 0.1 & 0.08 \\
  & 4.63 & 34.8 & 86.7 & 52.3 & 0.10 & 0.31 & 0.1 & 0.2 & 0.07 \\
  & 5.09 & 34.0 & 84.7 & 55.4 & 0.10 & 0.31 & 0.1 & 0.2 & 0.07 \\
  & 5.55 & 33.1 & 82.5 & 56.7 & 0.10 & 0.30 & 0.1 & 0.2 & 0.06 \\
  & 6.03 & 32.2 & 80.2 & 58.4 & 0.10 & 0.30 & 0.1 & 0.3 & 0.06 \\
  & 6.48 & 31.4 & 78.0 & 58.0 & 0.10 & 0.30 & 0.1 & 0.3 & 0.06 \\
  & 6.94 & 30.5 & 75.5 & 63.8 & 0.10 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 7.41 & 29.6 & 73.1 & 68.1 & 0.10 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 7.87 & 28.7 & 70.6 & 83.7 & 0.10 & 0.29 & 0.1 & 0.5 & 0.06 \\
  & 8.33 & 27.8 & 68.0 & 79.9 & 0.10 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 8.79 & 27.0 & 65.5 & 81.1 & 0.10 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 9.26 & 26.1 & 63.0 & 91.1 & 0.10 & 0.29 & 0.2 & 0.7 & 0.06 \\
  & 9.72 & 25.3 & 60.4 & 90.3 & 0.11 & 0.28 & 0.2 & 0.8 & 0.06 \\
  & 10.00 & 24.7 & 58.9 & 101.3 & 0.11 & 0.28 & 0.2 & 0.8 & 0.06 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f2-n1/initial
{\bf run16} & 0.00 & 14.9 & 20.0 & 518.9 & 0.30 & 0.33 & 0.001 & 0 & - \\
$W_0=4$ & 0.26 & 10.0 & 18.8 & 17.1 & 0.30 & 0.33 & 0.0007 & 0.06 & 0.008 \\
$r_v=5.0$ pc & 0.52 & 8.9 & 17.3 & 13.8 & 0.30 & 0.33 & 0.004 & 0.1 & 0.006 \\
$r_{GC}=7$ kpc & 0.78 & 8.0 & 15.7 & 13.5 & 0.30 & 0.33 & 0.004 & 0.3 & 0.007 \\
  & 1.04 & 7.2 & 14.0 & 13.6 & 0.30 & 0.33 & 0.005 & 0.4 & 0.008 \\
  & 1.30 & 6.4 & 12.3 & 12.4 & 0.30 & 0.32 & 0.007 & 0.6 & 0.007 \\
  & 1.55 & 5.5 & 10.4 & 12.6 & 0.31 & 0.32 & 0.01 & 1 & 0.005 \\
  & 1.81 & 4.7 & 8.6 & 12.8 & 0.32 & 0.31 & 0.01 & 1 & 0.005 \\
  & 2.07 & 3.8 & 6.5 & 15.5 & 0.32 & 0.30 & 0.02 & 2 & 0.005 \\
  & 2.32 & 2.9 & 4.5 & 14.7 & 0.34 & 0.29 & 0.008 & 4 & 0.005 \\
  & 2.58 & 2.0 & 2.7 & 25.6 & 0.38 & 0.27 & 0.01 & 8 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f2-n2/initial
{\bf run17} & 0.00 & 30.0 & 40.0 & 973.5 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=4$ & 0.32 & 20.5 & 39.1 & 40.2 & 0.30 & 0.33 & 0.004 & 0.02 & 0.06 \\
$r_v=5.0$ pc & 0.65 & 19.2 & 38.1 & 28.7 & 0.30 & 0.33 & 0.01 & 0.05 & 0.04 \\
$r_{GC}=7$ kpc & 0.97 & 18.2 & 36.9 & 27.3 & 0.30 & 0.33 & 0.01 & 0.08 & 0.04 \\
  & 1.29 & 17.3 & 35.5 & 25.4 & 0.30 & 0.33 & 0.01 & 0.1 & 0.03 \\
  & 1.61 & 16.3 & 33.9 & 23.4 & 0.30 & 0.32 & 0.02 & 0.2 & 0.03 \\
  & 1.93 & 15.5 & 32.2 & 25.2 & 0.30 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 2.25 & 14.6 & 30.3 & 23.3 & 0.30 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 2.58 & 13.7 & 28.3 & 25.0 & 0.30 & 0.31 & 0.03 & 0.5 & 0.02 \\
  & 2.90 & 12.8 & 26.3 & 26.8 & 0.30 & 0.31 & 0.03 & 0.6 & 0.02 \\
  & 3.21 & 12.0 & 24.1 & 28.4 & 0.31 & 0.31 & 0.03 & 0.7 & 0.02 \\
  & 3.54 & 11.1 & 22.0 & 32.3 & 0.31 & 0.31 & 0.03 & 0.9 & 0.02 \\
  & 3.86 & 10.2 & 19.9 & 29.7 & 0.31 & 0.30 & 0.04 & 1 & 0.02 \\
  & 4.18 & 9.3 & 17.7 & 37.3 & 0.32 & 0.29 & 0.04 & 1 & 0.02 \\
  & 4.50 & 8.5 & 15.7 & 51.1 & 0.32 & 0.29 & 0.04 & 2 & 0.02 \\
  & 4.82 & 7.6 & 13.6 & 59.5 & 0.33 & 0.28 & 0.05 & 2 & 0.02 \\
  & 5.14 & 6.7 & 11.6 & 58.8 & 0.34 & 0.28 & 0.05 & 3 & 0.02 \\
  & 5.46 & 5.8 & 9.5 & 66.0 & 0.35 & 0.27 & 0.05 & 4 & 0.02 \\
  & 5.78 & 4.9 & 7.6 & 116.6 & 0.37 & 0.25 & 0.05 & 6 & 0.02 \\
  & 6.11 & 4.1 & 6.0 & 172.8 & 0.38 & 0.24 & 0.04 & 8 & 0.02 \\
  & 6.43 & 3.4 & 4.6 & 281.4 & 0.40 & 0.23 & 0.05 & 1e+01 & 0.02 \\
  & 6.75 & 2.6 & 3.3 & 699.7 & 0.42 & 0.21 & 0.07 & 2e+01 & 0.02 \\
  & 6.97 & 2.1 & 2.4 & 1200.1 & 0.44 & 0.19 & 0.06 & 3e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f2-n3/initial
{\bf run18} & 0.00 & 45.5 & 60.0 & 1594.2 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=4$ & 0.38 & 30.7 & 59.0 & 45.8 & 0.30 & 0.33 & 0.009 & 0.01 & 0.1 \\
$r_v=5.0$ pc & 0.73 & 29.1 & 58.1 & 37.8 & 0.30 & 0.33 & 0.02 & 0.03 & 0.08 \\
$r_{GC}=7$ kpc & 1.10 & 27.8 & 56.9 & 34.3 & 0.29 & 0.33 & 0.02 & 0.05 & 0.06 \\
  & 1.47 & 26.8 & 55.7 & 33.4 & 0.29 & 0.33 & 0.03 & 0.08 & 0.05 \\
  & 1.84 & 25.5 & 53.9 & 31.4 & 0.29 & 0.32 & 0.03 & 0.1 & 0.05 \\
  & 2.20 & 24.4 & 52.1 & 28.4 & 0.30 & 0.32 & 0.04 & 0.2 & 0.04 \\
  & 2.57 & 23.4 & 50.2 & 28.4 & 0.30 & 0.32 & 0.04 & 0.2 & 0.04 \\
  & 2.94 & 22.5 & 48.1 & 29.0 & 0.30 & 0.31 & 0.05 & 0.3 & 0.03 \\
  & 3.30 & 21.6 & 46.1 & 29.6 & 0.30 & 0.31 & 0.05 & 0.3 & 0.03 \\
  & 3.67 & 20.7 & 43.9 & 32.1 & 0.30 & 0.31 & 0.05 & 0.4 & 0.03 \\
  & 4.03 & 19.7 & 41.6 & 33.6 & 0.30 & 0.31 & 0.06 & 0.5 & 0.03 \\
  & 4.40 & 18.7 & 39.3 & 32.2 & 0.30 & 0.30 & 0.06 & 0.6 & 0.03 \\
  & 4.77 & 17.7 & 36.8 & 35.2 & 0.30 & 0.30 & 0.07 & 0.7 & 0.03 \\
  & 5.13 & 16.7 & 34.3 & 40.2 & 0.31 & 0.30 & 0.07 & 0.9 & 0.03 \\
  & 5.50 & 15.7 & 31.7 & 44.7 & 0.31 & 0.29 & 0.08 & 1 & 0.03 \\
  & 5.87 & 14.6 & 29.1 & 45.2 & 0.31 & 0.29 & 0.08 & 1 & 0.03 \\
  & 6.23 & 13.6 & 26.6 & 53.1 & 0.32 & 0.28 & 0.09 & 1 & 0.03 \\
  & 6.60 & 12.7 & 24.2 & 64.9 & 0.32 & 0.28 & 0.09 & 2 & 0.03 \\
  & 6.97 & 11.7 & 21.8 & 62.8 & 0.32 & 0.27 & 0.09 & 2 & 0.03 \\
  & 7.34 & 10.7 & 19.5 & 90.8 & 0.33 & 0.26 & 0.1 & 3 & 0.03 \\
  & 7.70 & 9.8 & 17.3 & 100.7 & 0.34 & 0.25 & 0.1 & 3 & 0.03 \\
  & 8.07 & 8.9 & 15.3 & 116.4 & 0.34 & 0.25 & 0.1 & 4 & 0.03 \\
  & 8.43 & 8.0 & 13.3 & 159.0 & 0.35 & 0.24 & 0.1 & 5 & 0.03 \\
  & 8.80 & 7.1 & 11.3 & 410.4 & 0.36 & 0.23 & 0.1 & 6 & 0.03 \\
  & 9.17 & 6.1 & 9.3 & 627.5 & 0.37 & 0.22 & 0.09 & 8 & 0.03 \\
  & 9.53 & 5.0 & 7.3 & 1474.7 & 0.39 & 0.21 & 0.08 & 1e+01 & 0.03 \\
  & 9.90 & 3.8 & 5.1 & 5064.6 & 0.41 & 0.19 & 0.07 & 2e+01 & 0.03 \\
  & 10.00 & 3.5 & 4.6 & 10045.1 & 0.42 & 0.18 & 0.08 & 2e+01 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f2-n4/initial
{\bf run19} & 0.00 & 60.3 & 80.0 & 1444.3 & 0.30 & 0.33 & 0.0006 & 0 & - \\
$W_0=4$ & 0.41 & 41.0 & 79.0 & 60.4 & 0.30 & 0.33 & 0.01 & 0.007 & 0.2 \\
$r_v=5.0$ pc & 0.81 & 38.9 & 78.4 & 52.1 & 0.30 & 0.33 & 0.02 & 0.02 & 0.2 \\
$r_{GC}=7$ kpc & 1.22 & 37.5 & 77.4 & 45.5 & 0.29 & 0.33 & 0.03 & 0.03 & 0.1 \\
  & 1.63 & 36.0 & 76.2 & 41.1 & 0.29 & 0.32 & 0.04 & 0.05 & 0.1 \\
  & 2.03 & 34.9 & 74.8 & 41.1 & 0.29 & 0.32 & 0.05 & 0.07 & 0.09 \\
  & 2.45 & 33.8 & 73.1 & 39.0 & 0.29 & 0.32 & 0.05 & 0.1 & 0.08 \\
  & 2.84 & 32.7 & 71.4 & 39.7 & 0.29 & 0.32 & 0.06 & 0.1 & 0.07 \\
  & 3.26 & 31.7 & 69.4 & 40.8 & 0.29 & 0.32 & 0.06 & 0.2 & 0.06 \\
  & 3.66 & 30.8 & 67.5 & 42.0 & 0.29 & 0.31 & 0.07 & 0.2 & 0.06 \\
  & 4.07 & 29.8 & 65.4 & 48.7 & 0.29 & 0.31 & 0.08 & 0.2 & 0.06 \\
  & 4.47 & 28.8 & 63.2 & 43.7 & 0.30 & 0.31 & 0.08 & 0.3 & 0.05 \\
  & 4.87 & 27.9 & 61.0 & 46.0 & 0.30 & 0.31 & 0.08 & 0.3 & 0.05 \\
  & 5.28 & 26.8 & 58.5 & 50.6 & 0.30 & 0.30 & 0.09 & 0.4 & 0.05 \\
  & 5.69 & 25.8 & 56.1 & 57.2 & 0.30 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 6.09 & 24.8 & 53.5 & 52.0 & 0.30 & 0.30 & 0.1 & 0.6 & 0.05 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c2-f2-n5/initial
{\bf run20} & 0.00 & 75.5 & 100.0 & 2907.9 & 0.30 & 0.33 & 0.0007 & 0 & - \\
$W_0=4$ & 0.45 & 51.2 & 98.8 & 83.3 & 0.30 & 0.33 & 0.02 & 0.007 & 0.3 \\
$r_v=5.0$ pc & 0.88 & 48.7 & 98.2 & 72.2 & 0.29 & 0.33 & 0.03 & 0.02 & 0.2 \\
$r_{GC}=7$ kpc & 1.32 & 47.1 & 97.4 & 63.6 & 0.29 & 0.32 & 0.04 & 0.03 & 0.2 \\
  & 1.76 & 45.3 & 96.2 & 59.1 & 0.29 & 0.32 & 0.05 & 0.04 & 0.1 \\
  & 2.19 & 43.9 & 94.9 & 57.5 & 0.29 & 0.32 & 0.06 & 0.06 & 0.1 \\
  & 2.64 & 42.8 & 93.5 & 57.3 & 0.29 & 0.32 & 0.07 & 0.08 & 0.1 \\
  & 3.08 & 41.7 & 91.8 & 58.0 & 0.29 & 0.31 & 0.08 & 0.1 & 0.09 \\
  & 3.52 & 40.7 & 90.0 & 56.6 & 0.29 & 0.31 & 0.09 & 0.1 & 0.08 \\
  & 3.95 & 39.6 & 87.9 & 61.8 & 0.29 & 0.31 & 0.1 & 0.2 & 0.08 \\
  & 4.39 & 38.6 & 85.8 & 65.3 & 0.29 & 0.31 & 0.1 & 0.2 & 0.07 \\
  & 4.83 & 37.6 & 83.7 & 64.2 & 0.29 & 0.31 & 0.1 & 0.2 & 0.07 \\
  & 5.27 & 36.6 & 81.4 & 72.1 & 0.29 & 0.30 & 0.1 & 0.3 & 0.07 \\
  & 5.71 & 35.5 & 78.9 & 76.4 & 0.29 & 0.30 & 0.1 & 0.3 & 0.06 \\
  & 6.15 & 34.4 & 76.2 & 74.4 & 0.29 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 6.59 & 33.3 & 73.5 & 75.8 & 0.30 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 7.03 & 32.2 & 70.8 & 94.4 & 0.30 & 0.29 & 0.2 & 0.5 & 0.06 \\
  & 7.46 & 31.1 & 67.9 & 92.6 & 0.30 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 7.90 & 29.9 & 65.0 & 106.5 & 0.30 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 8.34 & 28.9 & 62.2 & 110.3 & 0.30 & 0.28 & 0.2 & 0.7 & 0.06 \\
  & 8.78 & 27.7 & 59.3 & 117.8 & 0.30 & 0.28 & 0.2 & 0.8 & 0.06 \\
  & 9.22 & 26.7 & 56.5 & 130.5 & 0.31 & 0.28 & 0.2 & 0.9 & 0.06 \\
  & 9.66 & 25.5 & 53.5 & 132.5 & 0.31 & 0.27 & 0.2 & 1 & 0.06 \\
  & 10.00 & 24.6 & 51.1 & 176.6 & 0.31 & 0.27 & 0.2 & 1 & 0.06 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f1-n1/initial
{\bf run21} & 0.00 & 13.4 & 20.0 & 795.5 & 0.10 & 0.33 & 0.0006 & 0 & - \\
$W_0=5$ & 0.27 & 8.5 & 17.8 & 21.5 & 0.10 & 0.33 & 0.004 & 0.1 & 0.003 \\
$r_v=5.0$ pc & 0.54 & 7.5 & 16.3 & 13.9 & 0.10 & 0.33 & 0.005 & 0.2 & 0.007 \\
$r_{GC}=7$ kpc & 0.82 & 6.8 & 14.8 & 15.6 & 0.10 & 0.33 & 0.006 & 0.3 & 0.005 \\
  & 1.09 & 6.1 & 13.3 & 14.6 & 0.10 & 0.33 & 0.008 & 0.5 & 0.004 \\
  & 1.36 & 5.3 & 11.5 & 12.8 & 0.10 & 0.32 & 0.005 & 0.8 & 0.006 \\
  & 1.63 & 4.6 & 9.6 & 13.1 & 0.11 & 0.32 & 0.003 & 1 & 0.006 \\
  & 1.90 & 3.8 & 7.7 & 11.8 & 0.11 & 0.32 & 0.003 & 2 & 0.005 \\
  & 2.17 & 3.1 & 5.8 & 12.1 & 0.12 & 0.31 & 0.009 & 3 & 0.004 \\
  & 2.44 & 2.5 & 4.3 & 20.4 & 0.13 & 0.30 & 0.02 & 4 & 0.004 \\
  & 2.71 & 1.9 & 3.1 & 28.7 & 0.14 & 0.30 & 0.02 & 6 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f1-n2/initial
{\bf run22} & 0.00 & 27.1 & 40.0 & 1301.1 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.34 & 18.0 & 38.3 & 35.8 & 0.10 & 0.33 & 0.007 & 0.04 & 0.03 \\
$r_v=5.0$ pc & 0.69 & 16.7 & 36.8 & 30.0 & 0.10 & 0.33 & 0.01 & 0.08 & 0.03 \\
$r_{GC}=7$ kpc & 1.02 & 15.6 & 35.3 & 27.2 & 0.10 & 0.33 & 0.01 & 0.1 & 0.02 \\
  & 1.36 & 14.7 & 33.6 & 25.8 & 0.10 & 0.33 & 0.02 & 0.2 & 0.02 \\
  & 1.69 & 13.7 & 31.7 & 25.0 & 0.10 & 0.33 & 0.02 & 0.3 & 0.02 \\
  & 2.04 & 12.8 & 29.7 & 20.8 & 0.10 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 2.37 & 12.0 & 27.8 & 23.5 & 0.10 & 0.32 & 0.03 & 0.4 & 0.02 \\
  & 2.71 & 11.2 & 25.8 & 25.1 & 0.10 & 0.32 & 0.03 & 0.6 & 0.02 \\
  & 3.05 & 10.4 & 23.8 & 24.9 & 0.10 & 0.32 & 0.04 & 0.7 & 0.02 \\
  & 3.38 & 9.7 & 21.8 & 29.3 & 0.10 & 0.31 & 0.04 & 0.9 & 0.02 \\
  & 3.73 & 8.9 & 19.6 & 29.9 & 0.10 & 0.31 & 0.04 & 1 & 0.02 \\
  & 4.06 & 8.1 & 17.4 & 35.8 & 0.11 & 0.31 & 0.05 & 1 & 0.02 \\
  & 4.40 & 7.4 & 15.3 & 38.5 & 0.11 & 0.30 & 0.06 & 2 & 0.02 \\
  & 4.74 & 6.6 & 13.3 & 42.3 & 0.11 & 0.30 & 0.06 & 2 & 0.02 \\
  & 5.08 & 5.9 & 11.4 & 67.6 & 0.11 & 0.29 & 0.06 & 3 & 0.02 \\
  & 5.41 & 5.1 & 9.6 & 97.7 & 0.12 & 0.29 & 0.06 & 4 & 0.02 \\
  & 5.75 & 4.3 & 7.7 & 157.9 & 0.12 & 0.28 & 0.06 & 5 & 0.02 \\
  & 6.09 & 3.6 & 6.0 & 876.4 & 0.13 & 0.26 & 0.08 & 7 & 0.02 \\
  & 6.43 & 2.9 & 4.5 & 326.2 & 0.14 & 0.25 & 0.09 & 1e+01 & 0.02 \\
  & 6.77 & 2.1 & 3.0 & 2994.5 & 0.16 & 0.22 & 0.1 & 2e+01 & 0.02 \\
  & 6.78 & 2.1 & 3.0 & 5328.9 & 0.16 & 0.22 & 0.1 & 2e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f1-n3/initial
{\bf run23} & 0.00 & 40.8 & 60.0 & 1338.7 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=5$ & 0.39 & 27.2 & 58.6 & 50.1 & 0.10 & 0.33 & 0.009 & 0.02 & 0.07 \\
$r_v=5.0$ pc & 0.78 & 25.6 & 57.2 & 43.3 & 0.10 & 0.33 & 0.02 & 0.05 & 0.05 \\
$r_{GC}=7$ kpc & 1.17 & 24.3 & 55.6 & 40.0 & 0.10 & 0.33 & 0.02 & 0.08 & 0.04 \\
  & 1.55 & 23.0 & 53.9 & 34.6 & 0.10 & 0.33 & 0.03 & 0.1 & 0.03 \\
  & 1.94 & 22.0 & 52.1 & 34.7 & 0.10 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 2.33 & 21.0 & 50.1 & 35.1 & 0.10 & 0.32 & 0.04 & 0.2 & 0.03 \\
  & 2.71 & 20.1 & 48.2 & 34.2 & 0.10 & 0.32 & 0.04 & 0.3 & 0.03 \\
  & 3.11 & 19.3 & 46.3 & 33.5 & 0.10 & 0.32 & 0.04 & 0.3 & 0.03 \\
  & 3.49 & 18.5 & 44.1 & 38.8 & 0.10 & 0.32 & 0.05 & 0.4 & 0.03 \\
  & 3.87 & 17.6 & 41.9 & 34.7 & 0.10 & 0.31 & 0.05 & 0.5 & 0.03 \\
  & 4.26 & 16.7 & 39.6 & 40.8 & 0.10 & 0.31 & 0.06 & 0.5 & 0.03 \\
  & 4.65 & 15.9 & 37.3 & 37.7 & 0.10 & 0.31 & 0.06 & 0.6 & 0.03 \\
  & 5.03 & 15.0 & 34.9 & 44.5 & 0.10 & 0.31 & 0.07 & 0.8 & 0.03 \\
  & 5.42 & 14.2 & 32.5 & 46.4 & 0.10 & 0.30 & 0.07 & 0.9 & 0.03 \\
  & 5.81 & 13.3 & 30.1 & 51.3 & 0.11 & 0.30 & 0.07 & 1 & 0.03 \\
  & 6.19 & 12.5 & 27.8 & 63.3 & 0.11 & 0.30 & 0.08 & 1 & 0.03 \\
  & 6.58 & 11.7 & 25.5 & 68.2 & 0.11 & 0.29 & 0.08 & 2 & 0.03 \\
  & 6.97 & 10.8 & 23.2 & 75.5 & 0.11 & 0.29 & 0.08 & 2 & 0.03 \\
  & 7.36 & 10.1 & 21.0 & 87.9 & 0.12 & 0.29 & 0.09 & 2 & 0.03 \\
  & 7.74 & 9.2 & 18.7 & 106.5 & 0.12 & 0.28 & 0.09 & 3 & 0.03 \\
  & 8.13 & 8.4 & 16.7 & 148.0 & 0.12 & 0.28 & 0.09 & 3 & 0.03 \\
  & 8.52 & 7.6 & 14.7 & 245.2 & 0.13 & 0.27 & 0.09 & 4 & 0.03 \\
  & 8.90 & 6.8 & 12.7 & 495.4 & 0.13 & 0.27 & 0.1 & 5 & 0.03 \\
  & 9.29 & 6.0 & 10.8 & 1031.7 & 0.14 & 0.26 & 0.1 & 6 & 0.03 \\
  & 9.68 & 5.1 & 8.7 & 2545.3 & 0.14 & 0.25 & 0.1 & 8 & 0.03 \\
  & 10.00 & 4.2 & 6.9 & 3707.5 & 0.15 & 0.24 & 0.1 & 1e+01 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f1-n4/initial
{\bf run24} & 0.00 & 54.5 & 80.0 & 1582.5 & 0.10 & 0.33 & 0.0003 & 0 & - \\
$W_0=5$ & 0.43 & 36.6 & 78.7 & 66.0 & 0.10 & 0.33 & 0.02 & 0.01 & 0.1 \\
$r_v=5.0$ pc & 0.86 & 34.5 & 77.6 & 54.2 & 0.10 & 0.33 & 0.03 & 0.03 & 0.09 \\
$r_{GC}=7$ kpc & 1.29 & 33.2 & 76.3 & 51.0 & 0.10 & 0.33 & 0.04 & 0.05 & 0.07 \\
  & 1.71 & 31.6 & 74.5 & 45.7 & 0.10 & 0.32 & 0.04 & 0.07 & 0.07 \\
  & 2.14 & 30.5 & 72.7 & 45.8 & 0.10 & 0.32 & 0.05 & 0.1 & 0.06 \\
  & 2.57 & 29.4 & 70.9 & 46.0 & 0.10 & 0.32 & 0.06 & 0.1 & 0.05 \\
  & 2.99 & 28.4 & 68.9 & 47.2 & 0.10 & 0.32 & 0.07 & 0.2 & 0.05 \\
  & 3.42 & 27.4 & 66.8 & 47.8 & 0.10 & 0.31 & 0.07 & 0.2 & 0.04 \\
  & 3.85 & 26.5 & 64.7 & 50.2 & 0.10 & 0.31 & 0.08 & 0.3 & 0.04 \\
  & 4.27 & 25.6 & 62.4 & 50.8 & 0.10 & 0.31 & 0.09 & 0.3 & 0.04 \\
  & 4.70 & 24.7 & 60.1 & 53.9 & 0.10 & 0.31 & 0.09 & 0.4 & 0.04 \\
  & 5.13 & 23.8 & 57.6 & 58.1 & 0.10 & 0.30 & 0.1 & 0.4 & 0.04 \\
  & 5.56 & 22.8 & 55.1 & 60.2 & 0.10 & 0.30 & 0.1 & 0.5 & 0.04 \\
  & 5.99 & 21.9 & 52.6 & 58.7 & 0.10 & 0.30 & 0.1 & 0.6 & 0.04 \\
  & 6.41 & 21.0 & 50.0 & 72.5 & 0.10 & 0.30 & 0.1 & 0.7 & 0.04 \\
  & 6.84 & 20.1 & 47.4 & 81.0 & 0.10 & 0.29 & 0.1 & 0.8 & 0.04 \\
  & 7.27 & 19.2 & 44.8 & 101.2 & 0.10 & 0.29 & 0.1 & 0.9 & 0.04 \\
  & 7.69 & 18.2 & 42.1 & 116.6 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 8.12 & 17.3 & 39.6 & 107.7 & 0.11 & 0.29 & 0.2 & 1 & 0.04 \\
  & 8.55 & 16.4 & 36.9 & 122.8 & 0.11 & 0.28 & 0.2 & 1 & 0.04 \\
  & 8.97 & 15.5 & 34.4 & 121.4 & 0.11 & 0.28 & 0.2 & 2 & 0.04 \\
  & 9.40 & 14.6 & 31.7 & 188.3 & 0.11 & 0.28 & 0.2 & 2 & 0.04 \\
  & 9.83 & 13.6 & 29.1 & 198.4 & 0.11 & 0.27 & 0.2 & 2 & 0.04 \\
  & 10.00 & 13.3 & 28.2 & 237.1 & 0.12 & 0.27 & 0.2 & 2 & 0.04 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f1-n5/initial
{\bf run25} & 0.00 & 68.0 & 100.0 & 2518.8 & 0.10 & 0.33 & 0.0005 & 0 & - \\
$W_0=5$ & 0.47 & 45.6 & 98.6 & 90.0 & 0.10 & 0.33 & 0.02 & 0.01 & 0.1 \\
$r_v=5.0$ pc & 0.93 & 43.2 & 97.7 & 73.8 & 0.10 & 0.33 & 0.04 & 0.02 & 0.1 \\
$r_{GC}=7$ kpc & 1.39 & 41.6 & 96.5 & 67.2 & 0.10 & 0.32 & 0.05 & 0.04 & 0.1 \\
  & 1.86 & 39.9 & 94.9 & 61.5 & 0.10 & 0.32 & 0.06 & 0.06 & 0.08 \\
  & 2.32 & 38.6 & 93.1 & 57.8 & 0.10 & 0.32 & 0.07 & 0.08 & 0.07 \\
  & 2.78 & 37.4 & 91.3 & 56.8 & 0.10 & 0.32 & 0.08 & 0.1 & 0.07 \\
  & 3.24 & 36.4 & 89.4 & 59.9 & 0.10 & 0.31 & 0.09 & 0.1 & 0.07 \\
  & 3.71 & 35.4 & 87.4 & 61.0 & 0.10 & 0.31 & 0.1 & 0.2 & 0.06 \\
  & 4.17 & 34.5 & 85.4 & 66.5 & 0.10 & 0.31 & 0.1 & 0.2 & 0.06 \\
  & 4.63 & 33.5 & 83.2 & 65.7 & 0.10 & 0.31 & 0.1 & 0.2 & 0.05 \\
  & 5.09 & 32.6 & 80.9 & 65.0 & 0.10 & 0.31 & 0.1 & 0.3 & 0.05 \\
  & 5.55 & 31.6 & 78.6 & 66.6 & 0.10 & 0.30 & 0.1 & 0.3 & 0.05 \\
  & 6.02 & 30.7 & 76.1 & 79.0 & 0.10 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 6.48 & 29.7 & 73.5 & 77.2 & 0.10 & 0.30 & 0.2 & 0.4 & 0.05 \\
  & 6.94 & 28.8 & 71.0 & 82.3 & 0.10 & 0.30 & 0.2 & 0.5 & 0.05 \\
  & 7.41 & 27.9 & 68.3 & 98.8 & 0.10 & 0.29 & 0.2 & 0.5 & 0.05 \\
  & 7.87 & 26.9 & 65.7 & 86.8 & 0.10 & 0.29 & 0.2 & 0.6 & 0.05 \\
  & 8.33 & 26.0 & 63.1 & 109.5 & 0.10 & 0.29 & 0.2 & 0.7 & 0.05 \\
  & 8.80 & 25.1 & 60.3 & 106.3 & 0.10 & 0.29 & 0.2 & 0.8 & 0.05 \\
  & 9.26 & 24.1 & 57.7 & 118.7 & 0.10 & 0.28 & 0.2 & 0.9 & 0.05 \\
  & 9.72 & 23.2 & 54.9 & 142.6 & 0.11 & 0.28 & 0.2 & 1 & 0.05 \\
  & 10.00 & 22.6 & 53.2 & 145.7 & 0.11 & 0.28 & 0.2 & 1 & 0.05 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f2-n1/initial
{\bf run26} & 0.00 & 14.9 & 20.0 & 769.0 & 0.30 & 0.33 & 0.001 & 0 & - \\
$W_0=5$ & 0.26 & 9.5 & 17.8 & 21.2 & 0.30 & 0.33 & 0.006 & 0.1 & 0.006 \\
$r_v=5.0$ pc & 0.52 & 8.4 & 16.2 & 17.5 & 0.30 & 0.33 & 0.009 & 0.2 & 0.005 \\
$r_{GC}=7$ kpc & 0.78 & 7.5 & 14.7 & 14.8 & 0.30 & 0.33 & 0.009 & 0.4 & 0.005 \\
  & 1.04 & 6.6 & 12.9 & 14.7 & 0.30 & 0.33 & 0.01 & 0.5 & 0.005 \\
  & 1.29 & 5.9 & 11.2 & 19.3 & 0.30 & 0.33 & 0.02 & 0.8 & 0.004 \\
  & 1.55 & 4.9 & 9.1 & 14.6 & 0.31 & 0.32 & 0.02 & 1 & 0.005 \\
  & 1.81 & 4.0 & 6.9 & 18.4 & 0.32 & 0.31 & 0.02 & 2 & 0.004 \\
  & 2.07 & 3.0 & 4.8 & 19.5 & 0.33 & 0.29 & 0.02 & 4 & 0.005 \\
  & 2.32 & 2.1 & 3.1 & 21.5 & 0.35 & 0.27 & 0.02 & 7 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f2-n2/initial
{\bf run27} & 0.00 & 30.0 & 40.0 & 1446.5 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=5$ & 0.32 & 20.2 & 38.4 & 40.3 & 0.30 & 0.33 & 0.009 & 0.04 & 0.02 \\
$r_v=5.0$ pc & 0.64 & 18.6 & 36.9 & 36.2 & 0.30 & 0.33 & 0.01 & 0.08 & 0.02 \\
$r_{GC}=7$ kpc & 0.97 & 17.4 & 35.3 & 32.4 & 0.29 & 0.33 & 0.02 & 0.1 & 0.02 \\
  & 1.29 & 16.4 & 33.5 & 29.2 & 0.30 & 0.33 & 0.02 & 0.2 & 0.02 \\
  & 1.61 & 15.3 & 31.6 & 25.3 & 0.30 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 1.93 & 14.3 & 29.5 & 29.6 & 0.30 & 0.32 & 0.03 & 0.4 & 0.01 \\
  & 2.25 & 13.2 & 27.2 & 29.7 & 0.30 & 0.32 & 0.03 & 0.5 & 0.01 \\
  & 2.57 & 12.3 & 25.0 & 25.6 & 0.30 & 0.31 & 0.03 & 0.7 & 0.01 \\
  & 2.89 & 11.4 & 22.8 & 31.8 & 0.31 & 0.31 & 0.04 & 0.8 & 0.01 \\
  & 3.22 & 10.4 & 20.5 & 43.2 & 0.31 & 0.30 & 0.05 & 1 & 0.01 \\
  & 3.54 & 9.5 & 18.2 & 34.2 & 0.31 & 0.29 & 0.06 & 1 & 0.01 \\
  & 3.86 & 8.5 & 15.9 & 45.4 & 0.32 & 0.29 & 0.06 & 2 & 0.01 \\
  & 4.18 & 7.6 & 13.7 & 54.3 & 0.33 & 0.28 & 0.06 & 2 & 0.01 \\
  & 4.50 & 6.7 & 11.6 & 63.6 & 0.34 & 0.27 & 0.06 & 3 & 0.02 \\
  & 4.82 & 5.8 & 9.6 & 91.0 & 0.34 & 0.27 & 0.06 & 4 & 0.02 \\
  & 5.14 & 5.0 & 7.8 & 105.8 & 0.35 & 0.26 & 0.07 & 5 & 0.02 \\
  & 5.46 & 4.1 & 6.0 & 195.7 & 0.37 & 0.25 & 0.07 & 8 & 0.02 \\
  & 5.78 & 3.3 & 4.5 & 308.1 & 0.39 & 0.23 & 0.07 & 1e+01 & 0.02 \\
  & 6.10 & 2.5 & 3.2 & 1192.7 & 0.41 & 0.21 & 0.06 & 2e+01 & 0.02 \\
  & 6.24 & 2.2 & 2.6 & 1649.4 & 0.42 & 0.20 & 0.09 & 2e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f2-n3/initial
{\bf run28} & 0.00 & 45.5 & 60.0 & 2410.1 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=5$ & 0.37 & 30.5 & 58.6 & 53.4 & 0.30 & 0.33 & 0.01 & 0.02 & 0.08 \\
$r_v=5.0$ pc & 0.74 & 28.6 & 57.1 & 47.9 & 0.30 & 0.33 & 0.02 & 0.05 & 0.05 \\
$r_{GC}=7$ kpc & 1.11 & 27.1 & 55.4 & 38.1 & 0.30 & 0.33 & 0.02 & 0.08 & 0.04 \\
  & 1.47 & 25.9 & 53.9 & 35.4 & 0.30 & 0.33 & 0.03 & 0.1 & 0.04 \\
  & 1.84 & 24.6 & 51.9 & 35.7 & 0.30 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 2.21 & 23.5 & 49.9 & 33.5 & 0.30 & 0.32 & 0.04 & 0.2 & 0.03 \\
  & 2.57 & 22.4 & 47.9 & 36.9 & 0.30 & 0.32 & 0.04 & 0.3 & 0.03 \\
  & 2.94 & 21.4 & 45.7 & 36.8 & 0.30 & 0.32 & 0.05 & 0.3 & 0.03 \\
  & 3.31 & 20.4 & 43.4 & 35.2 & 0.30 & 0.31 & 0.05 & 0.4 & 0.03 \\
  & 3.67 & 19.4 & 41.1 & 40.5 & 0.30 & 0.31 & 0.05 & 0.5 & 0.03 \\
  & 4.03 & 18.3 & 38.6 & 38.1 & 0.31 & 0.31 & 0.06 & 0.6 & 0.02 \\
  & 4.40 & 17.3 & 36.0 & 46.5 & 0.31 & 0.30 & 0.06 & 0.8 & 0.02 \\
  & 4.77 & 16.2 & 33.3 & 49.6 & 0.31 & 0.30 & 0.07 & 0.9 & 0.02 \\
  & 5.13 & 15.2 & 30.8 & 56.0 & 0.32 & 0.29 & 0.08 & 1 & 0.02 \\
  & 5.50 & 14.2 & 28.2 & 68.3 & 0.32 & 0.29 & 0.08 & 1 & 0.02 \\
  & 5.87 & 13.1 & 25.6 & 70.2 & 0.32 & 0.29 & 0.09 & 2 & 0.02 \\
  & 6.23 & 12.1 & 23.1 & 82.5 & 0.33 & 0.28 & 0.09 & 2 & 0.03 \\
  & 6.60 & 11.1 & 20.6 & 86.5 & 0.33 & 0.28 & 0.09 & 2 & 0.03 \\
  & 6.97 & 10.1 & 18.3 & 118.4 & 0.34 & 0.27 & 0.1 & 3 & 0.03 \\
  & 7.33 & 9.2 & 16.1 & 153.0 & 0.35 & 0.26 & 0.1 & 3 & 0.03 \\
  & 7.70 & 8.2 & 13.9 & 296.0 & 0.35 & 0.26 & 0.1 & 4 & 0.03 \\
  & 8.07 & 7.2 & 11.7 & 409.7 & 0.37 & 0.25 & 0.1 & 6 & 0.03 \\
  & 8.43 & 6.1 & 9.4 & 859.3 & 0.38 & 0.24 & 0.1 & 7 & 0.03 \\
  & 8.80 & 5.0 & 7.3 & 3581.0 & 0.39 & 0.23 & 0.1 & 1e+01 & 0.03 \\
  & 9.17 & 3.7 & 5.1 & 8098.4 & 0.41 & 0.21 & 0.2 & 2e+01 & 0.03 \\
  & 9.28 & 3.3 & 4.3 & 12045.1 & 0.42 & 0.20 & 0.1 & 2e+01 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f2-n4/initial
{\bf run29} & 0.00 & 60.3 & 80.0 & 2025.1 & 0.30 & 0.33 & 0.0006 & 0 & - \\
$W_0=5$ & 0.41 & 40.9 & 78.6 & 79.3 & 0.30 & 0.33 & 0.01 & 0.01 & 0.1 \\
$r_v=5.0$ pc & 0.81 & 38.6 & 77.4 & 64.4 & 0.29 & 0.33 & 0.03 & 0.03 & 0.09 \\
$r_{GC}=7$ kpc & 1.22 & 36.9 & 75.9 & 57.9 & 0.29 & 0.33 & 0.04 & 0.05 & 0.08 \\
  & 1.63 & 35.2 & 74.2 & 56.6 & 0.29 & 0.32 & 0.04 & 0.08 & 0.07 \\
  & 2.03 & 33.9 & 72.4 & 54.9 & 0.29 & 0.32 & 0.05 & 0.1 & 0.06 \\
  & 2.44 & 32.6 & 70.4 & 57.7 & 0.29 & 0.32 & 0.06 & 0.1 & 0.06 \\
  & 2.85 & 31.5 & 68.4 & 53.3 & 0.29 & 0.32 & 0.06 & 0.2 & 0.05 \\
  & 3.26 & 30.4 & 66.2 & 50.3 & 0.29 & 0.31 & 0.07 & 0.2 & 0.05 \\
  & 3.66 & 29.3 & 63.9 & 64.3 & 0.29 & 0.31 & 0.08 & 0.3 & 0.04 \\
  & 4.07 & 28.3 & 61.6 & 63.8 & 0.29 & 0.31 & 0.08 & 0.3 & 0.04 \\
  & 4.47 & 27.2 & 59.2 & 64.0 & 0.29 & 0.31 & 0.09 & 0.4 & 0.04 \\
  & 4.87 & 26.2 & 56.7 & 69.9 & 0.30 & 0.30 & 0.1 & 0.5 & 0.04 \\
  & 5.28 & 25.2 & 54.2 & 75.4 & 0.30 & 0.30 & 0.1 & 0.5 & 0.04 \\
  & 5.69 & 24.1 & 51.5 & 77.8 & 0.30 & 0.30 & 0.1 & 0.6 & 0.04 \\
  & 6.09 & 23.0 & 48.8 & 99.0 & 0.30 & 0.29 & 0.1 & 0.7 & 0.04 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r1-c3-f2-n5/initial
{\bf run30} & 0.00 & 75.5 & 100.0 & 4539.6 & 0.30 & 0.33 & 0.0007 & 0 & - \\
$W_0=5$ & 0.44 & 51.1 & 98.6 & 101.7 & 0.30 & 0.33 & 0.02 & 0.01 & 0.2 \\
$r_v=5.0$ pc & 0.88 & 48.3 & 97.6 & 80.2 & 0.30 & 0.33 & 0.04 & 0.02 & 0.1 \\
$r_{GC}=7$ kpc & 1.32 & 46.5 & 96.3 & 72.3 & 0.29 & 0.32 & 0.05 & 0.04 & 0.1 \\
  & 1.76 & 44.5 & 94.6 & 66.6 & 0.29 & 0.32 & 0.05 & 0.06 & 0.09 \\
  & 2.20 & 43.0 & 92.8 & 72.9 & 0.29 & 0.32 & 0.06 & 0.08 & 0.08 \\
  & 2.64 & 41.7 & 90.9 & 62.7 & 0.29 & 0.32 & 0.07 & 0.1 & 0.07 \\
  & 3.08 & 40.4 & 88.9 & 66.5 & 0.29 & 0.31 & 0.08 & 0.1 & 0.06 \\
  & 3.51 & 39.3 & 86.7 & 71.3 & 0.29 & 0.31 & 0.09 & 0.2 & 0.06 \\
  & 3.96 & 38.1 & 84.5 & 77.0 & 0.29 & 0.31 & 0.1 & 0.2 & 0.06 \\
  & 4.39 & 37.0 & 82.2 & 75.8 & 0.29 & 0.31 & 0.1 & 0.2 & 0.05 \\
  & 4.83 & 35.9 & 79.8 & 71.9 & 0.29 & 0.31 & 0.1 & 0.3 & 0.05 \\
  & 5.27 & 34.8 & 77.2 & 78.9 & 0.29 & 0.30 & 0.1 & 0.3 & 0.05 \\
  & 5.71 & 33.7 & 74.6 & 86.0 & 0.29 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 6.15 & 32.5 & 71.8 & 99.0 & 0.30 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 6.59 & 31.3 & 68.9 & 98.9 & 0.30 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 7.03 & 30.2 & 65.9 & 98.8 & 0.30 & 0.29 & 0.2 & 0.6 & 0.05 \\
  & 7.46 & 29.0 & 63.0 & 107.5 & 0.30 & 0.29 & 0.2 & 0.7 & 0.05 \\
  & 7.90 & 27.9 & 60.1 & 123.3 & 0.30 & 0.29 & 0.2 & 0.8 & 0.05 \\
  & 8.34 & 26.7 & 57.0 & 139.2 & 0.30 & 0.29 & 0.2 & 0.9 & 0.05 \\
  & 8.78 & 25.5 & 54.1 & 154.8 & 0.31 & 0.28 & 0.2 & 1 & 0.05 \\
  & 9.22 & 24.4 & 51.0 & 177.8 & 0.31 & 0.28 & 0.2 & 1 & 0.05 \\
  & 9.66 & 23.1 & 47.9 & 234.4 & 0.31 & 0.28 & 0.2 & 1 & 0.05 \\
  & 10.00 & 22.2 & 45.5 & 256.4 & 0.31 & 0.27 & 0.2 & 1 & 0.05 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f1-n1/initial
{\bf run31} & 0.00 & 13.4 & 20.0 & 392.7 & 0.10 & 0.33 & 0.0006 & 0 & - \\
$W_0=3$ & 0.27 & 9.2 & 19.6 & 13.9 & 0.10 & 0.33 & 0.003 & 0.02 & 0.03 \\
$r_v=5.0$ pc & 0.55 & 8.7 & 19.1 & 10.2 & 0.10 & 0.33 & 0.004 & 0.05 & 0.02 \\
$r_{GC}=8$ kpc & 0.82 & 8.3 & 18.4 & 9.1 & 0.10 & 0.33 & 0.006 & 0.08 & 0.02 \\
  & 1.09 & 7.9 & 17.7 & 10.6 & 0.10 & 0.33 & 0.006 & 0.1 & 0.02 \\
  & 1.36 & 7.4 & 16.8 & 8.7 & 0.10 & 0.33 & 0.007 & 0.2 & 0.01 \\
  & 1.63 & 7.0 & 15.8 & 7.9 & 0.10 & 0.33 & 0.008 & 0.3 & 0.01 \\
  & 1.91 & 6.5 & 14.8 & 8.2 & 0.10 & 0.32 & 0.009 & 0.4 & 0.01 \\
  & 2.17 & 6.0 & 13.5 & 8.5 & 0.10 & 0.32 & 0.01 & 0.5 & 0.008 \\
  & 2.45 & 5.5 & 12.1 & 8.2 & 0.11 & 0.32 & 0.01 & 0.7 & 0.008 \\
  & 2.72 & 5.0 & 10.8 & 8.1 & 0.11 & 0.32 & 0.01 & 0.9 & 0.007 \\
  & 2.99 & 4.5 & 9.5 & 9.5 & 0.11 & 0.32 & 0.02 & 1 & 0.006 \\
  & 3.26 & 4.1 & 8.2 & 11.0 & 0.11 & 0.31 & 0.02 & 2 & 0.007 \\
  & 3.53 & 3.5 & 6.8 & 11.1 & 0.12 & 0.30 & 0.01 & 2 & 0.007 \\
  & 3.80 & 3.1 & 5.7 & 12.6 & 0.12 & 0.30 & 0.02 & 3 & 0.006 \\
  & 4.07 & 2.6 & 4.6 & 12.8 & 0.13 & 0.29 & 0.02 & 4 & 0.007 \\
  & 4.34 & 2.3 & 3.8 & 22.9 & 0.13 & 0.28 & 0.02 & 5 & 0.007 \\
  & 4.61 & 1.9 & 3.1 & 21.3 & 0.14 & 0.27 & 0.02 & 7 & 0.007 \\
  & 4.88 & 1.5 & 2.3 & 53.9 & 0.15 & 0.26 & 0.01 & 1e+01 & 0.008 \\
  & 5.16 & 1.2 & 1.7 & 81.2 & 0.18 & 0.25 & 0.02 & 1e+01 & 0.008 \\
  & 5.18 & 1.2 & 1.6 & 125.3 & 0.18 & 0.25 & 0.02 & 2e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f1-n2/initial
{\bf run32} & 0.00 & 27.1 & 40.0 & 657.9 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=3$ & 0.34 & 18.5 & 39.5 & 28.1 & 0.10 & 0.33 & 0.007 & 0.007 & 0.06 \\
$r_v=5.0$ pc & 0.68 & 17.6 & 39.2 & 20.8 & 0.10 & 0.33 & 0.008 & 0.02 & 0.07 \\
$r_{GC}=8$ kpc & 1.02 & 16.9 & 38.7 & 18.9 & 0.10 & 0.33 & 0.01 & 0.03 & 0.06 \\
  & 1.36 & 16.5 & 38.2 & 19.1 & 0.10 & 0.33 & 0.01 & 0.04 & 0.06 \\
  & 1.69 & 15.9 & 37.4 & 18.0 & 0.10 & 0.33 & 0.01 & 0.06 & 0.04 \\
  & 2.04 & 15.3 & 36.6 & 18.3 & 0.10 & 0.33 & 0.02 & 0.09 & 0.04 \\
  & 2.37 & 14.9 & 35.7 & 16.2 & 0.10 & 0.32 & 0.02 & 0.1 & 0.03 \\
  & 2.71 & 14.4 & 34.6 & 16.3 & 0.10 & 0.32 & 0.02 & 0.2 & 0.03 \\
  & 3.05 & 13.9 & 33.5 & 18.0 & 0.10 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 3.39 & 13.4 & 32.3 & 18.6 & 0.10 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 3.73 & 13.0 & 31.0 & 19.8 & 0.10 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 4.06 & 12.5 & 29.8 & 19.2 & 0.10 & 0.32 & 0.03 & 0.4 & 0.02 \\
  & 4.41 & 12.0 & 28.4 & 20.6 & 0.10 & 0.31 & 0.03 & 0.4 & 0.02 \\
  & 4.74 & 11.5 & 27.1 & 22.2 & 0.10 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 5.08 & 11.1 & 25.8 & 23.2 & 0.10 & 0.31 & 0.04 & 0.6 & 0.02 \\
  & 5.41 & 10.6 & 24.3 & 26.5 & 0.11 & 0.31 & 0.04 & 0.7 & 0.02 \\
  & 5.75 & 10.0 & 22.8 & 25.1 & 0.11 & 0.31 & 0.05 & 0.8 & 0.02 \\
  & 6.09 & 9.5 & 21.3 & 29.5 & 0.11 & 0.30 & 0.05 & 1 & 0.02 \\
  & 6.43 & 9.0 & 19.8 & 34.8 & 0.11 & 0.30 & 0.06 & 1 & 0.02 \\
  & 6.77 & 8.5 & 18.4 & 30.9 & 0.11 & 0.30 & 0.06 & 1 & 0.02 \\
  & 7.11 & 8.0 & 17.1 & 45.8 & 0.11 & 0.29 & 0.07 & 2 & 0.02 \\
  & 7.45 & 7.5 & 15.7 & 43.4 & 0.12 & 0.29 & 0.07 & 2 & 0.02 \\
  & 7.78 & 7.0 & 14.5 & 48.5 & 0.12 & 0.28 & 0.08 & 2 & 0.02 \\
  & 8.12 & 6.5 & 13.1 & 105.5 & 0.12 & 0.28 & 0.09 & 2 & 0.02 \\
  & 8.46 & 6.0 & 11.8 & 81.6 & 0.12 & 0.27 & 0.09 & 3 & 0.02 \\
  & 8.80 & 5.5 & 10.5 & 117.2 & 0.13 & 0.27 & 0.09 & 3 & 0.02 \\
  & 9.13 & 5.0 & 9.2 & 271.6 & 0.13 & 0.26 & 0.1 & 4 & 0.02 \\
  & 9.47 & 4.5 & 8.0 & 252.5 & 0.13 & 0.25 & 0.1 & 5 & 0.02 \\
  & 9.81 & 3.9 & 6.8 & 663.7 & 0.14 & 0.25 & 0.1 & 6 & 0.02 \\
  & 10.00 & 3.6 & 6.2 & 701.6 & 0.15 & 0.25 & 0.1 & 7 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f1-n3/initial
{\bf run33} & 0.00 & 40.8 & 60.0 & 729.9 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=3$ & 0.39 & 27.6 & 59.4 & 41.5 & 0.10 & 0.33 & 0.009 & 0.004 & 0.2 \\
$r_v=5.0$ pc & 0.78 & 26.3 & 59.1 & 32.6 & 0.10 & 0.33 & 0.02 & 0.01 & 0.1 \\
$r_{GC}=8$ kpc & 1.17 & 25.5 & 58.7 & 27.7 & 0.10 & 0.33 & 0.02 & 0.02 & 0.1 \\
  & 1.56 & 24.7 & 58.2 & 26.0 & 0.10 & 0.33 & 0.03 & 0.03 & 0.1 \\
  & 1.95 & 24.0 & 57.5 & 24.5 & 0.10 & 0.32 & 0.03 & 0.04 & 0.08 \\
  & 2.34 & 23.5 & 56.8 & 23.8 & 0.10 & 0.32 & 0.04 & 0.06 & 0.07 \\
  & 2.72 & 22.9 & 55.9 & 24.1 & 0.10 & 0.32 & 0.04 & 0.08 & 0.07 \\
  & 3.11 & 22.5 & 55.0 & 25.2 & 0.10 & 0.32 & 0.04 & 0.1 & 0.06 \\
  & 3.49 & 22.0 & 54.0 & 24.4 & 0.10 & 0.32 & 0.05 & 0.1 & 0.05 \\
  & 3.88 & 21.5 & 53.0 & 26.3 & 0.10 & 0.32 & 0.05 & 0.1 & 0.05 \\
  & 4.26 & 21.0 & 51.9 & 25.4 & 0.10 & 0.31 & 0.05 & 0.2 & 0.05 \\
  & 4.65 & 20.5 & 50.5 & 26.5 & 0.10 & 0.31 & 0.06 & 0.2 & 0.05 \\
  & 5.04 & 20.0 & 49.3 & 29.4 & 0.10 & 0.31 & 0.06 & 0.2 & 0.05 \\
  & 5.43 & 19.5 & 47.9 & 27.9 & 0.10 & 0.31 & 0.07 & 0.3 & 0.04 \\
  & 5.81 & 19.0 & 46.5 & 29.3 & 0.10 & 0.31 & 0.07 & 0.3 & 0.04 \\
  & 6.20 & 18.5 & 45.1 & 32.2 & 0.10 & 0.31 & 0.07 & 0.4 & 0.04 \\
  & 6.58 & 18.0 & 43.7 & 30.5 & 0.10 & 0.30 & 0.08 & 0.4 & 0.04 \\
  & 6.97 & 17.5 & 42.1 & 40.0 & 0.10 & 0.30 & 0.08 & 0.5 & 0.04 \\
  & 7.36 & 17.0 & 40.7 & 39.6 & 0.10 & 0.30 & 0.08 & 0.5 & 0.04 \\
  & 7.74 & 16.4 & 39.1 & 40.3 & 0.10 & 0.30 & 0.09 & 0.6 & 0.04 \\
  & 8.13 & 15.9 & 37.5 & 42.5 & 0.11 & 0.30 & 0.09 & 0.7 & 0.04 \\
  & 8.52 & 15.3 & 35.9 & 53.4 & 0.11 & 0.29 & 0.09 & 0.8 & 0.04 \\
  & 8.91 & 14.8 & 34.4 & 51.4 & 0.11 & 0.29 & 0.1 & 0.9 & 0.04 \\
  & 9.29 & 14.3 & 32.8 & 59.2 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 9.68 & 13.7 & 31.1 & 60.4 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 10.00 & 13.3 & 29.8 & 75.4 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f1-n4/initial
{\bf run34} & 0.00 & 54.5 & 80.0 & 949.1 & 0.10 & 0.33 & 0.0003 & 0 & - \\
$W_0=3$ & 0.43 & 36.8 & 79.2 & 51.1 & 0.10 & 0.33 & 0.01 & 0.004 & 0.3 \\
$r_v=5.0$ pc & 0.87 & 35.1 & 79.0 & 41.9 & 0.10 & 0.33 & 0.02 & 0.008 & 0.3 \\
$r_{GC}=8$ kpc & 1.30 & 34.1 & 78.6 & 37.1 & 0.10 & 0.33 & 0.03 & 0.01 & 0.3 \\
  & 1.71 & 33.0 & 78.1 & 34.7 & 0.10 & 0.33 & 0.03 & 0.02 & 0.2 \\
  & 2.14 & 32.2 & 77.5 & 33.0 & 0.10 & 0.32 & 0.04 & 0.03 & 0.2 \\
  & 2.58 & 31.5 & 76.8 & 30.6 & 0.10 & 0.32 & 0.05 & 0.04 & 0.1 \\
  & 3.00 & 30.9 & 76.0 & 33.4 & 0.10 & 0.32 & 0.05 & 0.05 & 0.1 \\
  & 3.43 & 30.4 & 75.1 & 33.1 & 0.10 & 0.32 & 0.06 & 0.07 & 0.1 \\
  & 3.85 & 29.8 & 74.1 & 32.5 & 0.10 & 0.32 & 0.06 & 0.08 & 0.1 \\
  & 4.28 & 29.3 & 73.1 & 37.0 & 0.10 & 0.32 & 0.07 & 0.1 & 0.1 \\
  & 4.70 & 28.8 & 71.9 & 35.2 & 0.10 & 0.31 & 0.08 & 0.1 & 0.09 \\
  & 5.13 & 28.2 & 70.7 & 37.7 & 0.10 & 0.31 & 0.08 & 0.1 & 0.08 \\
  & 5.56 & 27.6 & 69.3 & 40.9 & 0.10 & 0.31 & 0.09 & 0.2 & 0.08 \\
  & 5.99 & 27.1 & 67.9 & 39.0 & 0.10 & 0.31 & 0.09 & 0.2 & 0.07 \\
  & 6.41 & 26.5 & 66.5 & 39.7 & 0.10 & 0.31 & 0.1 & 0.2 & 0.07 \\
  & 6.84 & 26.0 & 65.0 & 48.4 & 0.10 & 0.31 & 0.1 & 0.3 & 0.07 \\
  & 7.27 & 25.4 & 63.5 & 47.7 & 0.10 & 0.30 & 0.1 & 0.3 & 0.06 \\
  & 7.69 & 24.9 & 61.9 & 53.9 & 0.10 & 0.30 & 0.1 & 0.3 & 0.06 \\
  & 8.12 & 24.3 & 60.2 & 53.6 & 0.10 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 8.55 & 23.7 & 58.5 & 52.2 & 0.10 & 0.30 & 0.1 & 0.4 & 0.06 \\
  & 8.98 & 23.1 & 56.8 & 56.3 & 0.10 & 0.30 & 0.1 & 0.5 & 0.06 \\
  & 9.40 & 22.5 & 55.0 & 65.0 & 0.10 & 0.29 & 0.1 & 0.5 & 0.06 \\
  & 9.83 & 21.8 & 53.1 & 65.7 & 0.10 & 0.29 & 0.1 & 0.6 & 0.06 \\
  & 10.00 & 21.6 & 52.3 & 74.0 & 0.10 & 0.29 & 0.2 & 0.6 & 0.06 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f1-n5/initial
{\bf run35} & 0.00 & 68.0 & 100.0 & 1329.9 & 0.10 & 0.33 & 0.0005 & 0 & - \\
$W_0=3$ & 0.46 & 45.8 & 99.1 & 64.1 & 0.10 & 0.33 & 0.02 & 0.004 & 0.3 \\
$r_v=5.0$ pc & 0.93 & 43.7 & 98.9 & 52.1 & 0.10 & 0.33 & 0.03 & 0.008 & 0.3 \\
$r_{GC}=8$ kpc & 1.39 & 42.5 & 98.5 & 47.1 & 0.10 & 0.33 & 0.04 & 0.01 & 0.2 \\
  & 1.87 & 41.1 & 98.1 & 42.6 & 0.10 & 0.32 & 0.05 & 0.02 & 0.2 \\
  & 2.32 & 40.2 & 97.5 & 40.1 & 0.10 & 0.32 & 0.06 & 0.03 & 0.2 \\
  & 2.78 & 39.5 & 96.9 & 40.6 & 0.10 & 0.32 & 0.07 & 0.03 & 0.2 \\
  & 3.25 & 38.9 & 96.2 & 40.6 & 0.10 & 0.32 & 0.08 & 0.04 & 0.2 \\
  & 3.71 & 38.3 & 95.4 & 41.6 & 0.10 & 0.31 & 0.08 & 0.06 & 0.1 \\
  & 4.17 & 37.7 & 94.5 & 44.0 & 0.10 & 0.31 & 0.09 & 0.07 & 0.1 \\
  & 4.63 & 37.1 & 93.4 & 42.8 & 0.10 & 0.31 & 0.1 & 0.08 & 0.1 \\
  & 5.09 & 36.5 & 92.4 & 45.1 & 0.10 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 5.56 & 36.0 & 91.3 & 46.9 & 0.10 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 6.02 & 35.4 & 90.1 & 53.4 & 0.10 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 6.48 & 34.8 & 88.8 & 49.1 & 0.10 & 0.30 & 0.1 & 0.1 & 0.1 \\
  & 6.94 & 34.3 & 87.4 & 54.6 & 0.10 & 0.30 & 0.1 & 0.2 & 0.1 \\
  & 7.41 & 33.7 & 85.9 & 53.3 & 0.10 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 7.88 & 33.1 & 84.4 & 56.3 & 0.10 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 8.33 & 32.6 & 82.9 & 62.2 & 0.10 & 0.30 & 0.2 & 0.2 & 0.09 \\
  & 8.79 & 32.0 & 81.3 & 65.7 & 0.10 & 0.30 & 0.2 & 0.3 & 0.09 \\
  & 9.26 & 31.4 & 79.6 & 75.0 & 0.10 & 0.29 & 0.2 & 0.3 & 0.08 \\
  & 9.72 & 30.8 & 77.9 & 66.2 & 0.10 & 0.29 & 0.2 & 0.3 & 0.08 \\
  & 10.01 & 30.5 & 76.9 & 77.8 & 0.10 & 0.29 & 0.2 & 0.4 & 0.08 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f2-n1/initial
{\bf run36} & 0.00 & 14.9 & 20.0 & 387.6 & 0.30 & 0.33 & 0.001 & 0 & - \\
$W_0=3$ & 0.26 & 10.3 & 19.5 & 18.1 & 0.30 & 0.33 & 0.0006 & 0.02 & 0.04 \\
$r_v=5.0$ pc & 0.52 & 9.6 & 19.0 & 13.8 & 0.30 & 0.33 & 0.003 & 0.04 & 0.02 \\
$r_{GC}=8$ kpc & 0.78 & 9.1 & 18.3 & 12.2 & 0.30 & 0.33 & 0.005 & 0.09 & 0.02 \\
  & 1.04 & 8.6 & 17.5 & 12.7 & 0.30 & 0.33 & 0.006 & 0.1 & 0.02 \\
  & 1.29 & 8.2 & 16.6 & 11.8 & 0.30 & 0.33 & 0.009 & 0.2 & 0.01 \\
  & 1.56 & 7.6 & 15.5 & 10.7 & 0.30 & 0.33 & 0.01 & 0.3 & 0.01 \\
  & 1.81 & 7.0 & 14.2 & 12.5 & 0.30 & 0.32 & 0.01 & 0.4 & 0.01 \\
  & 2.07 & 6.5 & 12.9 & 10.5 & 0.30 & 0.32 & 0.01 & 0.6 & 0.01 \\
  & 2.32 & 5.9 & 11.5 & 10.4 & 0.31 & 0.32 & 0.01 & 0.8 & 0.009 \\
  & 2.59 & 5.3 & 10.1 & 12.3 & 0.31 & 0.31 & 0.01 & 1 & 0.009 \\
  & 2.84 & 4.7 & 8.8 & 12.2 & 0.32 & 0.31 & 0.01 & 1 & 0.008 \\
  & 3.10 & 4.2 & 7.4 & 10.6 & 0.32 & 0.30 & 0.02 & 2 & 0.008 \\
  & 3.36 & 3.6 & 6.2 & 14.6 & 0.33 & 0.29 & 0.02 & 3 & 0.007 \\
  & 3.61 & 3.1 & 4.9 & 15.7 & 0.34 & 0.28 & 0.02 & 4 & 0.007 \\
  & 3.87 & 2.6 & 3.9 & 19.4 & 0.35 & 0.28 & 0.03 & 5 & 0.007 \\
  & 4.13 & 2.1 & 3.0 & 21.7 & 0.37 & 0.26 & 0.04 & 7 & 0.007 \\
  & 4.39 & 1.7 & 2.3 & 37.7 & 0.40 & 0.25 & 0.04 & 1e+01 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f2-n2/initial
{\bf run37} & 0.00 & 30.0 & 40.0 & 742.0 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=3$ & 0.32 & 20.7 & 39.4 & 30.7 & 0.30 & 0.33 & 0.006 & 0.006 & 0.08 \\
$r_v=5.0$ pc & 0.64 & 19.6 & 39.1 & 24.7 & 0.30 & 0.33 & 0.01 & 0.02 & 0.1 \\
$r_{GC}=8$ kpc & 0.97 & 18.9 & 38.6 & 23.1 & 0.30 & 0.33 & 0.01 & 0.03 & 0.08 \\
  & 1.29 & 18.4 & 38.1 & 20.5 & 0.29 & 0.33 & 0.02 & 0.04 & 0.06 \\
  & 1.61 & 17.7 & 37.3 & 20.2 & 0.30 & 0.33 & 0.02 & 0.07 & 0.04 \\
  & 1.93 & 17.1 & 36.3 & 19.9 & 0.30 & 0.33 & 0.02 & 0.1 & 0.03 \\
  & 2.25 & 16.5 & 35.3 & 19.9 & 0.30 & 0.32 & 0.02 & 0.1 & 0.03 \\
  & 2.58 & 16.0 & 34.2 & 20.0 & 0.30 & 0.32 & 0.03 & 0.2 & 0.02 \\
  & 2.90 & 15.4 & 33.0 & 19.7 & 0.30 & 0.32 & 0.03 & 0.2 & 0.02 \\
  & 3.22 & 14.9 & 31.8 & 23.7 & 0.30 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 3.54 & 14.3 & 30.5 & 21.5 & 0.30 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 3.86 & 13.8 & 29.1 & 26.5 & 0.30 & 0.31 & 0.03 & 0.4 & 0.02 \\
  & 4.18 & 13.2 & 27.7 & 23.7 & 0.31 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 4.50 & 12.6 & 26.1 & 30.0 & 0.31 & 0.31 & 0.04 & 0.6 & 0.02 \\
  & 4.82 & 12.0 & 24.6 & 28.2 & 0.31 & 0.30 & 0.05 & 0.7 & 0.02 \\
  & 5.14 & 11.4 & 23.1 & 29.2 & 0.32 & 0.30 & 0.05 & 0.8 & 0.02 \\
  & 5.47 & 10.7 & 21.4 & 33.8 & 0.32 & 0.30 & 0.05 & 1 & 0.02 \\
  & 5.78 & 10.1 & 19.9 & 36.5 & 0.32 & 0.29 & 0.05 & 1 & 0.02 \\
  & 6.11 & 9.4 & 18.1 & 40.2 & 0.33 & 0.29 & 0.05 & 1 & 0.02 \\
  & 6.43 & 8.8 & 16.6 & 61.9 & 0.33 & 0.29 & 0.05 & 2 & 0.02 \\
  & 6.75 & 8.1 & 15.0 & 63.7 & 0.34 & 0.28 & 0.05 & 2 & 0.02 \\
  & 7.07 & 7.5 & 13.4 & 75.8 & 0.34 & 0.28 & 0.06 & 2 & 0.02 \\
  & 7.39 & 6.9 & 12.0 & 103.4 & 0.35 & 0.27 & 0.06 & 3 & 0.02 \\
  & 7.71 & 6.2 & 10.6 & 124.9 & 0.36 & 0.26 & 0.07 & 4 & 0.02 \\
  & 8.03 & 5.6 & 9.1 & 152.1 & 0.36 & 0.26 & 0.07 & 4 & 0.02 \\
  & 8.35 & 4.9 & 7.8 & 286.3 & 0.38 & 0.25 & 0.07 & 6 & 0.02 \\
  & 8.68 & 4.3 & 6.4 & 666.4 & 0.38 & 0.23 & 0.06 & 7 & 0.02 \\
  & 9.00 & 3.6 & 5.1 & 922.5 & 0.40 & 0.22 & 0.06 & 1e+01 & 0.02 \\
  & 9.32 & 2.9 & 3.9 & 1441.7 & 0.41 & 0.20 & 0.06 & 1e+01 & 0.02 \\
  & 9.38 & 2.7 & 3.6 & 4489.8 & 0.41 & 0.20 & 0.07 & 2e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f2-n3/initial
{\bf run38} & 0.00 & 45.5 & 60.0 & 1214.8 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=3$ & 0.37 & 30.9 & 59.3 & 41.6 & 0.30 & 0.33 & 0.01 & 0.005 & 0.2 \\
$r_v=5.0$ pc & 0.74 & 29.4 & 58.9 & 34.2 & 0.30 & 0.33 & 0.02 & 0.01 & 0.2 \\
$r_{GC}=8$ kpc & 1.10 & 28.4 & 58.5 & 32.1 & 0.30 & 0.33 & 0.02 & 0.02 & 0.1 \\
  & 1.48 & 27.7 & 57.9 & 29.0 & 0.29 & 0.33 & 0.02 & 0.03 & 0.1 \\
  & 1.84 & 26.8 & 57.2 & 27.5 & 0.29 & 0.33 & 0.03 & 0.04 & 0.1 \\
  & 2.21 & 26.1 & 56.3 & 26.1 & 0.29 & 0.32 & 0.03 & 0.06 & 0.08 \\
  & 2.57 & 25.5 & 55.4 & 26.2 & 0.29 & 0.32 & 0.03 & 0.08 & 0.08 \\
  & 2.94 & 24.9 & 54.4 & 26.1 & 0.29 & 0.32 & 0.04 & 0.1 & 0.07 \\
  & 3.31 & 24.3 & 53.3 & 28.6 & 0.29 & 0.32 & 0.04 & 0.1 & 0.06 \\
  & 3.67 & 23.7 & 52.1 & 28.0 & 0.29 & 0.32 & 0.05 & 0.2 & 0.05 \\
  & 4.04 & 23.1 & 50.8 & 28.5 & 0.30 & 0.32 & 0.05 & 0.2 & 0.05 \\
  & 4.41 & 22.5 & 49.4 & 31.3 & 0.30 & 0.31 & 0.05 & 0.2 & 0.05 \\
  & 4.77 & 21.9 & 47.9 & 31.7 & 0.30 & 0.31 & 0.06 & 0.3 & 0.04 \\
  & 5.13 & 21.3 & 46.4 & 33.2 & 0.30 & 0.31 & 0.06 & 0.3 & 0.04 \\
  & 5.51 & 20.6 & 44.8 & 31.6 & 0.30 & 0.31 & 0.06 & 0.4 & 0.04 \\
  & 5.87 & 20.0 & 43.1 & 34.9 & 0.30 & 0.30 & 0.07 & 0.4 & 0.04 \\
  & 6.24 & 19.3 & 41.4 & 38.4 & 0.30 & 0.30 & 0.07 & 0.5 & 0.04 \\
  & 6.60 & 18.6 & 39.7 & 47.6 & 0.30 & 0.30 & 0.07 & 0.6 & 0.04 \\
  & 6.97 & 17.9 & 37.9 & 57.0 & 0.31 & 0.29 & 0.08 & 0.7 & 0.04 \\
  & 7.33 & 17.3 & 36.2 & 57.5 & 0.31 & 0.29 & 0.08 & 0.8 & 0.04 \\
  & 7.70 & 16.6 & 34.4 & 60.4 & 0.31 & 0.29 & 0.08 & 0.9 & 0.04 \\
  & 8.07 & 15.8 & 32.4 & 62.3 & 0.31 & 0.29 & 0.08 & 1 & 0.04 \\
  & 8.44 & 15.1 & 30.6 & 87.5 & 0.31 & 0.28 & 0.09 & 1 & 0.03 \\
  & 8.80 & 14.4 & 28.8 & 93.1 & 0.32 & 0.28 & 0.1 & 1 & 0.03 \\
  & 9.17 & 13.7 & 27.0 & 84.7 & 0.32 & 0.28 & 0.1 & 2 & 0.03 \\
  & 9.53 & 13.0 & 25.2 & 108.5 & 0.32 & 0.27 & 0.1 & 2 & 0.03 \\
  & 9.90 & 12.2 & 23.4 & 126.3 & 0.33 & 0.27 & 0.1 & 2 & 0.03 \\
  & 10.00 & 12.0 & 22.9 & 127.2 & 0.33 & 0.26 & 0.1 & 2 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f2-n4/initial
{\bf run39} & 0.00 & 60.3 & 80.0 & 1151.3 & 0.30 & 0.33 & 0.0006 & 0 & - \\
$W_0=3$ & 0.41 & 41.1 & 79.2 & 59.3 & 0.30 & 0.33 & 0.02 & 0.005 & 0.3 \\
$r_v=5.0$ pc & 0.81 & 39.2 & 78.8 & 49.4 & 0.29 & 0.33 & 0.02 & 0.01 & 0.3 \\
$r_{GC}=8$ kpc & 1.22 & 38.0 & 78.4 & 44.9 & 0.29 & 0.33 & 0.03 & 0.02 & 0.2 \\
  & 1.63 & 36.8 & 77.8 & 40.0 & 0.29 & 0.32 & 0.04 & 0.03 & 0.2 \\
  & 2.03 & 36.0 & 77.3 & 40.1 & 0.29 & 0.32 & 0.04 & 0.04 & 0.2 \\
  & 2.45 & 35.1 & 76.5 & 40.0 & 0.29 & 0.32 & 0.05 & 0.05 & 0.1 \\
  & 2.85 & 34.4 & 75.6 & 37.6 & 0.29 & 0.32 & 0.05 & 0.06 & 0.1 \\
  & 3.25 & 33.8 & 74.7 & 39.4 & 0.29 & 0.32 & 0.06 & 0.08 & 0.1 \\
  & 3.66 & 33.2 & 73.6 & 39.2 & 0.29 & 0.31 & 0.06 & 0.1 & 0.1 \\
  & 4.06 & 32.6 & 72.5 & 45.9 & 0.29 & 0.31 & 0.07 & 0.1 & 0.1 \\
  & 4.47 & 31.9 & 71.3 & 43.9 & 0.29 & 0.31 & 0.08 & 0.1 & 0.09 \\
  & 4.87 & 31.3 & 69.9 & 52.8 & 0.29 & 0.31 & 0.08 & 0.2 & 0.08 \\
  & 5.28 & 30.6 & 68.5 & 51.0 & 0.29 & 0.31 & 0.09 & 0.2 & 0.07 \\
  & 5.68 & 30.0 & 67.1 & 54.7 & 0.29 & 0.30 & 0.1 & 0.2 & 0.07 \\
  & 6.09 & 29.3 & 65.6 & 54.6 & 0.30 & 0.30 & 0.1 & 0.3 & 0.07 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c1-f2-n5/initial
{\bf run40} & 0.00 & 75.5 & 100.0 & 2119.8 & 0.30 & 0.33 & 0.0007 & 0 & - \\
$W_0=3$ & 0.45 & 51.3 & 99.0 & 73.8 & 0.30 & 0.33 & 0.02 & 0.006 & 0.3 \\
$r_v=5.0$ pc & 0.88 & 49.0 & 98.7 & 61.4 & 0.30 & 0.33 & 0.03 & 0.01 & 0.3 \\
$r_{GC}=8$ kpc & 1.33 & 47.4 & 98.3 & 54.6 & 0.29 & 0.33 & 0.04 & 0.02 & 0.3 \\
  & 1.77 & 46.0 & 97.8 & 51.3 & 0.29 & 0.32 & 0.05 & 0.02 & 0.2 \\
  & 2.20 & 45.0 & 97.2 & 47.7 & 0.29 & 0.32 & 0.05 & 0.03 & 0.2 \\
  & 2.64 & 44.1 & 96.5 & 48.3 & 0.29 & 0.32 & 0.06 & 0.04 & 0.2 \\
  & 3.08 & 43.3 & 95.7 & 47.8 & 0.29 & 0.32 & 0.07 & 0.05 & 0.2 \\
  & 3.52 & 42.6 & 94.8 & 55.3 & 0.29 & 0.31 & 0.08 & 0.06 & 0.1 \\
  & 3.95 & 41.9 & 93.8 & 55.4 & 0.29 & 0.31 & 0.09 & 0.08 & 0.1 \\
  & 4.40 & 41.2 & 92.6 & 52.3 & 0.29 & 0.31 & 0.1 & 0.09 & 0.1 \\
  & 4.83 & 40.5 & 91.5 & 53.6 & 0.29 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 5.27 & 39.8 & 90.3 & 53.8 & 0.29 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 5.71 & 39.1 & 88.9 & 58.3 & 0.29 & 0.30 & 0.1 & 0.1 & 0.1 \\
  & 6.15 & 38.4 & 87.4 & 61.7 & 0.29 & 0.30 & 0.1 & 0.2 & 0.1 \\
  & 6.59 & 37.7 & 85.9 & 63.2 & 0.29 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 7.03 & 37.1 & 84.3 & 68.5 & 0.29 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 7.47 & 36.4 & 82.7 & 69.3 & 0.29 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 7.91 & 35.6 & 80.9 & 79.1 & 0.29 & 0.30 & 0.1 & 0.3 & 0.08 \\
  & 8.34 & 34.9 & 79.2 & 74.1 & 0.29 & 0.29 & 0.2 & 0.3 & 0.08 \\
  & 8.78 & 34.2 & 77.4 & 80.6 & 0.29 & 0.29 & 0.2 & 0.4 & 0.08 \\
  & 9.22 & 33.5 & 75.5 & 96.7 & 0.29 & 0.29 & 0.2 & 0.4 & 0.08 \\
  & 9.66 & 32.7 & 73.5 & 102.4 & 0.30 & 0.29 & 0.2 & 0.4 & 0.07 \\
  & 10.00 & 32.1 & 71.9 & 100.3 & 0.30 & 0.29 & 0.2 & 0.5 & 0.07 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f1-n1/initial
{\bf run41} & 0.00 & 13.4 & 20.0 & 532.0 & 0.10 & 0.33 & 0.0006 & 0 & - \\
$W_0=4$ & 0.27 & 9.2 & 19.4 & 14.5 & 0.10 & 0.33 & 0.003 & 0.02 & 0.03 \\
$r_v=5.0$ pc & 0.55 & 8.5 & 18.7 & 11.9 & 0.10 & 0.33 & 0.004 & 0.06 & 0.01 \\
$r_{GC}=8$ kpc & 0.82 & 8.1 & 18.0 & 12.2 & 0.10 & 0.33 & 0.004 & 0.1 & 0.01 \\
  & 1.09 & 7.6 & 17.2 & 11.6 & 0.10 & 0.33 & 0.007 & 0.2 & 0.009 \\
  & 1.36 & 7.1 & 16.1 & 11.3 & 0.10 & 0.33 & 0.009 & 0.2 & 0.009 \\
  & 1.63 & 6.6 & 15.0 & 9.7 & 0.10 & 0.33 & 0.01 & 0.3 & 0.009 \\
  & 1.90 & 6.1 & 13.7 & 10.0 & 0.10 & 0.33 & 0.01 & 0.5 & 0.007 \\
  & 2.17 & 5.6 & 12.5 & 9.4 & 0.10 & 0.32 & 0.01 & 0.6 & 0.007 \\
  & 2.45 & 5.1 & 11.2 & 10.4 & 0.10 & 0.32 & 0.02 & 0.8 & 0.006 \\
  & 2.72 & 4.7 & 9.9 & 11.3 & 0.11 & 0.32 & 0.02 & 1 & 0.007 \\
  & 2.99 & 4.2 & 8.6 & 14.8 & 0.11 & 0.31 & 0.02 & 1 & 0.006 \\
  & 3.26 & 3.7 & 7.4 & 13.8 & 0.11 & 0.31 & 0.03 & 2 & 0.006 \\
  & 3.53 & 3.2 & 6.1 & 16.3 & 0.12 & 0.31 & 0.03 & 2 & 0.007 \\
  & 3.80 & 2.8 & 5.0 & 19.4 & 0.13 & 0.30 & 0.03 & 3 & 0.007 \\
  & 4.07 & 2.4 & 4.0 & 39.7 & 0.13 & 0.28 & 0.04 & 5 & 0.007 \\
  & 4.34 & 1.9 & 3.1 & 30.5 & 0.15 & 0.28 & 0.04 & 7 & 0.007 \\
  & 4.61 & 1.5 & 2.3 & 85.2 & 0.17 & 0.26 & 0.05 & 1e+01 & 0.007 \\
  & 4.73 & 1.4 & 2.0 & 105.0 & 0.18 & 0.26 & 0.06 & 1e+01 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f1-n2/initial
{\bf run42} & 0.00 & 27.1 & 40.0 & 865.9 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.34 & 18.4 & 39.4 & 28.2 & 0.10 & 0.33 & 0.006 & 0.009 & 0.1 \\
$r_v=5.0$ pc & 0.68 & 17.5 & 38.9 & 23.1 & 0.10 & 0.33 & 0.01 & 0.02 & 0.07 \\
$r_{GC}=8$ kpc & 1.02 & 16.8 & 38.3 & 20.2 & 0.10 & 0.33 & 0.02 & 0.04 & 0.06 \\
  & 1.36 & 16.2 & 37.6 & 19.3 & 0.10 & 0.33 & 0.02 & 0.06 & 0.05 \\
  & 1.70 & 15.5 & 36.6 & 17.6 & 0.10 & 0.33 & 0.02 & 0.09 & 0.04 \\
  & 2.04 & 15.0 & 35.6 & 17.6 & 0.10 & 0.33 & 0.02 & 0.1 & 0.04 \\
  & 2.38 & 14.4 & 34.5 & 16.5 & 0.10 & 0.32 & 0.02 & 0.2 & 0.03 \\
  & 2.71 & 13.9 & 33.3 & 16.3 & 0.10 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 3.05 & 13.4 & 32.1 & 16.6 & 0.10 & 0.32 & 0.03 & 0.3 & 0.03 \\
  & 3.39 & 12.9 & 30.8 & 17.2 & 0.10 & 0.32 & 0.03 & 0.3 & 0.03 \\
  & 3.73 & 12.4 & 29.4 & 19.3 & 0.10 & 0.32 & 0.03 & 0.4 & 0.03 \\
  & 4.06 & 11.9 & 28.0 & 20.6 & 0.10 & 0.32 & 0.03 & 0.4 & 0.03 \\
  & 4.40 & 11.4 & 26.6 & 19.2 & 0.10 & 0.31 & 0.03 & 0.5 & 0.03 \\
  & 4.74 & 10.9 & 25.2 & 20.8 & 0.10 & 0.31 & 0.04 & 0.6 & 0.03 \\
  & 5.08 & 10.4 & 23.9 & 23.7 & 0.10 & 0.31 & 0.04 & 0.7 & 0.03 \\
  & 5.41 & 9.9 & 22.3 & 26.9 & 0.11 & 0.31 & 0.04 & 0.9 & 0.03 \\
  & 5.75 & 9.3 & 20.7 & 25.5 & 0.11 & 0.30 & 0.04 & 1 & 0.03 \\
  & 6.09 & 8.8 & 19.2 & 35.6 & 0.11 & 0.30 & 0.04 & 1 & 0.03 \\
  & 6.43 & 8.2 & 17.6 & 33.7 & 0.11 & 0.30 & 0.04 & 1 & 0.03 \\
  & 6.77 & 7.7 & 16.2 & 46.1 & 0.11 & 0.30 & 0.05 & 2 & 0.03 \\
  & 7.11 & 7.2 & 14.9 & 40.1 & 0.11 & 0.29 & 0.05 & 2 & 0.02 \\
  & 7.44 & 6.7 & 13.6 & 61.1 & 0.12 & 0.29 & 0.06 & 2 & 0.02 \\
  & 7.78 & 6.2 & 12.2 & 67.4 & 0.12 & 0.28 & 0.07 & 3 & 0.02 \\
  & 8.12 & 5.7 & 11.0 & 82.4 & 0.12 & 0.28 & 0.07 & 3 & 0.02 \\
  & 8.46 & 5.2 & 9.8 & 150.5 & 0.12 & 0.27 & 0.08 & 4 & 0.02 \\
  & 8.80 & 4.6 & 8.5 & 209.9 & 0.12 & 0.27 & 0.08 & 5 & 0.03 \\
  & 9.13 & 4.1 & 7.2 & 359.5 & 0.13 & 0.26 & 0.07 & 6 & 0.03 \\
  & 9.47 & 3.5 & 6.0 & 616.7 & 0.13 & 0.25 & 0.08 & 7 & 0.03 \\
  & 9.81 & 3.0 & 4.8 & 1966.1 & 0.14 & 0.24 & 0.08 & 1e+01 & 0.03 \\
  & 10.00 & 2.6 & 4.1 & 2606.6 & 0.15 & 0.23 & 0.08 & 1e+01 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f1-n3/initial
{\bf run43} & 0.00 & 40.8 & 60.0 & 930.4 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=4$ & 0.39 & 27.5 & 59.3 & 41.4 & 0.10 & 0.33 & 0.01 & 0.006 & 0.3 \\
$r_v=5.0$ pc & 0.78 & 26.3 & 58.9 & 33.5 & 0.10 & 0.33 & 0.02 & 0.01 & 0.2 \\
$r_{GC}=8$ kpc & 1.16 & 25.4 & 58.4 & 31.1 & 0.10 & 0.33 & 0.02 & 0.02 & 0.1 \\
  & 1.56 & 24.5 & 57.8 & 28.7 & 0.10 & 0.33 & 0.02 & 0.03 & 0.1 \\
  & 1.94 & 23.8 & 57.0 & 27.1 & 0.10 & 0.33 & 0.03 & 0.05 & 0.1 \\
  & 2.33 & 23.2 & 56.2 & 27.2 & 0.10 & 0.32 & 0.03 & 0.07 & 0.08 \\
  & 2.72 & 22.7 & 55.2 & 27.6 & 0.10 & 0.32 & 0.04 & 0.09 & 0.07 \\
  & 3.10 & 22.1 & 54.0 & 28.1 & 0.10 & 0.32 & 0.04 & 0.1 & 0.06 \\
  & 3.49 & 21.6 & 52.9 & 29.8 & 0.10 & 0.32 & 0.05 & 0.1 & 0.05 \\
  & 3.88 & 21.0 & 51.7 & 30.5 & 0.10 & 0.32 & 0.05 & 0.2 & 0.05 \\
  & 4.26 & 20.5 & 50.4 & 31.9 & 0.10 & 0.32 & 0.05 & 0.2 & 0.05 \\
  & 4.65 & 20.0 & 49.1 & 30.5 & 0.10 & 0.31 & 0.06 & 0.2 & 0.05 \\
  & 5.03 & 19.5 & 47.7 & 32.5 & 0.10 & 0.31 & 0.06 & 0.3 & 0.05 \\
  & 5.43 & 18.9 & 46.3 & 34.5 & 0.10 & 0.31 & 0.07 & 0.3 & 0.05 \\
  & 5.81 & 18.4 & 44.7 & 38.6 & 0.10 & 0.31 & 0.07 & 0.4 & 0.04 \\
  & 6.20 & 17.8 & 43.1 & 38.4 & 0.10 & 0.31 & 0.08 & 0.4 & 0.04 \\
  & 6.58 & 17.2 & 41.6 & 42.5 & 0.10 & 0.30 & 0.08 & 0.5 & 0.04 \\
  & 6.97 & 16.6 & 39.9 & 45.9 & 0.10 & 0.30 & 0.09 & 0.6 & 0.04 \\
  & 7.36 & 16.1 & 38.2 & 51.9 & 0.10 & 0.30 & 0.09 & 0.6 & 0.04 \\
  & 7.74 & 15.5 & 36.6 & 67.8 & 0.10 & 0.30 & 0.1 & 0.7 & 0.04 \\
  & 8.13 & 14.9 & 35.0 & 61.2 & 0.10 & 0.29 & 0.1 & 0.8 & 0.04 \\
  & 8.52 & 14.4 & 33.3 & 64.9 & 0.10 & 0.29 & 0.1 & 0.9 & 0.04 \\
  & 8.90 & 13.8 & 31.6 & 80.7 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 9.29 & 13.2 & 30.0 & 93.4 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 9.68 & 12.6 & 28.1 & 90.6 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 10.00 & 12.1 & 26.8 & 142.2 & 0.11 & 0.28 & 0.1 & 1 & 0.04 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f1-n4/initial
{\bf run44} & 0.00 & 54.5 & 80.0 & 1165.8 & 0.10 & 0.33 & 0.0003 & 0 & - \\
$W_0=4$ & 0.43 & 36.8 & 79.2 & 56.0 & 0.10 & 0.33 & 0.01 & 0.005 & 0.4 \\
$r_v=5.0$ pc & 0.86 & 35.0 & 78.8 & 48.8 & 0.10 & 0.33 & 0.02 & 0.009 & 0.3 \\
$r_{GC}=8$ kpc & 1.28 & 34.0 & 78.4 & 42.1 & 0.10 & 0.33 & 0.03 & 0.02 & 0.2 \\
  & 1.72 & 32.8 & 77.7 & 37.9 & 0.10 & 0.33 & 0.03 & 0.03 & 0.2 \\
  & 2.14 & 32.0 & 77.1 & 35.3 & 0.10 & 0.32 & 0.04 & 0.04 & 0.1 \\
  & 2.56 & 31.3 & 76.2 & 33.1 & 0.10 & 0.32 & 0.05 & 0.05 & 0.1 \\
  & 3.00 & 30.6 & 75.2 & 33.6 & 0.10 & 0.32 & 0.05 & 0.06 & 0.1 \\
  & 3.42 & 30.0 & 74.2 & 37.8 & 0.10 & 0.32 & 0.06 & 0.08 & 0.1 \\
  & 3.85 & 29.4 & 73.0 & 37.3 & 0.10 & 0.32 & 0.06 & 0.1 & 0.09 \\
  & 4.28 & 28.8 & 71.8 & 36.7 & 0.10 & 0.32 & 0.07 & 0.1 & 0.08 \\
  & 4.71 & 28.2 & 70.5 & 39.4 & 0.10 & 0.31 & 0.07 & 0.1 & 0.08 \\
  & 5.13 & 27.6 & 69.1 & 44.8 & 0.10 & 0.31 & 0.08 & 0.2 & 0.07 \\
  & 5.56 & 27.0 & 67.7 & 40.2 & 0.10 & 0.31 & 0.08 & 0.2 & 0.07 \\
  & 5.99 & 26.4 & 66.2 & 44.9 & 0.10 & 0.31 & 0.09 & 0.2 & 0.06 \\
  & 6.41 & 25.9 & 64.8 & 50.9 & 0.10 & 0.31 & 0.09 & 0.3 & 0.06 \\
  & 6.84 & 25.3 & 63.2 & 48.1 & 0.10 & 0.31 & 0.1 & 0.3 & 0.06 \\
  & 7.27 & 24.7 & 61.6 & 51.5 & 0.10 & 0.30 & 0.1 & 0.3 & 0.06 \\
  & 7.69 & 24.1 & 59.9 & 49.3 & 0.10 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 8.12 & 23.5 & 58.2 & 54.5 & 0.10 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 8.55 & 22.9 & 56.4 & 64.4 & 0.10 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 8.98 & 22.3 & 54.6 & 71.0 & 0.10 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 9.40 & 21.7 & 52.8 & 66.0 & 0.10 & 0.30 & 0.1 & 0.6 & 0.05 \\
  & 9.83 & 21.1 & 50.9 & 94.5 & 0.10 & 0.29 & 0.1 & 0.6 & 0.05 \\
  & 10.00 & 20.8 & 50.2 & 85.6 & 0.10 & 0.29 & 0.2 & 0.7 & 0.05 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f1-n5/initial
{\bf run45} & 0.00 & 68.0 & 100.0 & 1726.3 & 0.10 & 0.33 & 0.0005 & 0 & - \\
$W_0=4$ & 0.47 & 45.8 & 99.1 & 68.9 & 0.10 & 0.33 & 0.02 & 0.005 & 0.4 \\
$r_v=5.0$ pc & 0.93 & 43.7 & 98.8 & 57.2 & 0.10 & 0.33 & 0.03 & 0.009 & 0.3 \\
$r_{GC}=8$ kpc & 1.40 & 42.4 & 98.3 & 51.3 & 0.10 & 0.33 & 0.04 & 0.02 & 0.3 \\
  & 1.86 & 41.0 & 97.7 & 48.1 & 0.10 & 0.32 & 0.05 & 0.02 & 0.2 \\
  & 2.33 & 40.0 & 97.1 & 46.2 & 0.10 & 0.32 & 0.06 & 0.03 & 0.2 \\
  & 2.78 & 39.3 & 96.4 & 44.3 & 0.10 & 0.32 & 0.07 & 0.04 & 0.2 \\
  & 3.25 & 38.6 & 95.4 & 46.3 & 0.10 & 0.32 & 0.08 & 0.05 & 0.1 \\
  & 3.71 & 37.9 & 94.5 & 49.7 & 0.10 & 0.31 & 0.08 & 0.06 & 0.1 \\
  & 4.17 & 37.3 & 93.5 & 50.0 & 0.10 & 0.31 & 0.09 & 0.08 & 0.1 \\
  & 4.63 & 36.6 & 92.4 & 46.3 & 0.10 & 0.31 & 0.1 & 0.09 & 0.1 \\
  & 5.10 & 36.0 & 91.2 & 49.9 & 0.10 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 5.56 & 35.4 & 89.9 & 53.6 & 0.10 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 6.02 & 34.8 & 88.4 & 55.1 & 0.10 & 0.31 & 0.1 & 0.1 & 0.09 \\
  & 6.48 & 34.2 & 87.0 & 59.0 & 0.10 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 6.94 & 33.6 & 85.5 & 63.2 & 0.10 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 7.41 & 33.0 & 84.0 & 59.7 & 0.10 & 0.30 & 0.1 & 0.2 & 0.08 \\
  & 7.87 & 32.4 & 82.4 & 71.0 & 0.10 & 0.30 & 0.1 & 0.2 & 0.08 \\
  & 8.33 & 31.7 & 80.6 & 71.9 & 0.10 & 0.30 & 0.2 & 0.3 & 0.08 \\
  & 8.80 & 31.1 & 78.9 & 71.9 & 0.10 & 0.30 & 0.2 & 0.3 & 0.07 \\
  & 9.26 & 30.5 & 77.1 & 78.2 & 0.10 & 0.29 & 0.2 & 0.3 & 0.07 \\
  & 9.72 & 29.9 & 75.3 & 87.1 & 0.10 & 0.29 & 0.2 & 0.4 & 0.07 \\
  & 10.00 & 29.5 & 74.2 & 87.9 & 0.10 & 0.29 & 0.2 & 0.4 & 0.07 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f2-n1/initial
{\bf run46} & 0.00 & 14.9 & 20.0 & 518.9 & 0.30 & 0.33 & 0.001 & 0 & - \\
$W_0=4$ & 0.26 & 10.3 & 19.3 & 18.3 & 0.30 & 0.33 & 0.003 & 0.03 & 0.01 \\
$r_v=5.0$ pc & 0.52 & 9.5 & 18.7 & 14.9 & 0.30 & 0.33 & 0.003 & 0.07 & 0.02 \\
$r_{GC}=8$ kpc & 0.78 & 9.0 & 17.9 & 12.5 & 0.30 & 0.33 & 0.004 & 0.1 & 0.02 \\
  & 1.03 & 8.4 & 17.0 & 12.8 & 0.30 & 0.33 & 0.007 & 0.2 & 0.02 \\
  & 1.30 & 7.9 & 16.0 & 13.2 & 0.30 & 0.33 & 0.008 & 0.3 & 0.02 \\
  & 1.55 & 7.4 & 14.9 & 13.3 & 0.30 & 0.32 & 0.009 & 0.4 & 0.01 \\
  & 1.81 & 6.8 & 13.6 & 14.7 & 0.31 & 0.32 & 0.009 & 0.5 & 0.01 \\
  & 2.07 & 6.2 & 12.3 & 11.8 & 0.31 & 0.31 & 0.01 & 0.7 & 0.01 \\
  & 2.33 & 5.7 & 10.9 & 15.3 & 0.31 & 0.31 & 0.02 & 0.9 & 0.009 \\
  & 2.58 & 5.1 & 9.6 & 15.4 & 0.32 & 0.30 & 0.02 & 1 & 0.009 \\
  & 2.84 & 4.5 & 8.1 & 16.7 & 0.33 & 0.30 & 0.02 & 2 & 0.009 \\
  & 3.10 & 3.9 & 6.9 & 19.7 & 0.33 & 0.29 & 0.03 & 2 & 0.009 \\
  & 3.36 & 3.3 & 5.6 & 14.7 & 0.34 & 0.28 & 0.03 & 3 & 0.008 \\
  & 3.61 & 2.8 & 4.4 & 33.2 & 0.36 & 0.28 & 0.03 & 4 & 0.009 \\
  & 3.87 & 2.2 & 3.2 & 32.7 & 0.37 & 0.27 & 0.02 & 6 & 0.009 \\
  & 4.13 & 1.7 & 2.3 & 163.3 & 0.39 & 0.25 & 0.03 & 1e+01 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f2-n2/initial
{\bf run47} & 0.00 & 30.0 & 40.0 & 973.5 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=4$ & 0.32 & 20.6 & 39.4 & 36.1 & 0.30 & 0.33 & 0.008 & 0.009 & 0.1 \\
$r_v=5.0$ pc & 0.65 & 19.5 & 38.9 & 28.7 & 0.30 & 0.33 & 0.01 & 0.02 & 0.07 \\
$r_{GC}=8$ kpc & 0.97 & 18.8 & 38.2 & 25.5 & 0.29 & 0.33 & 0.02 & 0.04 & 0.05 \\
  & 1.29 & 18.1 & 37.5 & 27.8 & 0.29 & 0.33 & 0.02 & 0.06 & 0.04 \\
  & 1.61 & 17.4 & 36.6 & 24.2 & 0.29 & 0.33 & 0.02 & 0.09 & 0.03 \\
  & 1.93 & 16.8 & 35.6 & 25.4 & 0.29 & 0.33 & 0.02 & 0.1 & 0.03 \\
  & 2.25 & 16.1 & 34.4 & 25.2 & 0.29 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 2.57 & 15.6 & 33.2 & 24.6 & 0.30 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 2.90 & 15.0 & 31.9 & 27.7 & 0.30 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 3.22 & 14.4 & 30.5 & 30.0 & 0.30 & 0.31 & 0.04 & 0.3 & 0.02 \\
  & 3.53 & 13.8 & 29.1 & 33.2 & 0.30 & 0.31 & 0.05 & 0.4 & 0.02 \\
  & 3.86 & 13.1 & 27.6 & 30.2 & 0.30 & 0.31 & 0.05 & 0.5 & 0.02 \\
  & 4.18 & 12.5 & 26.0 & 34.1 & 0.30 & 0.31 & 0.05 & 0.6 & 0.02 \\
  & 4.50 & 11.9 & 24.5 & 43.0 & 0.31 & 0.30 & 0.06 & 0.7 & 0.02 \\
  & 4.82 & 11.2 & 22.8 & 51.7 & 0.31 & 0.30 & 0.06 & 0.9 & 0.02 \\
  & 5.14 & 10.6 & 21.2 & 51.1 & 0.31 & 0.30 & 0.06 & 1 & 0.02 \\
  & 5.46 & 9.9 & 19.6 & 65.7 & 0.31 & 0.29 & 0.06 & 1 & 0.02 \\
  & 5.78 & 9.2 & 17.7 & 79.3 & 0.32 & 0.29 & 0.07 & 1 & 0.02 \\
  & 6.10 & 8.5 & 16.0 & 89.2 & 0.32 & 0.28 & 0.07 & 2 & 0.02 \\
  & 6.43 & 7.7 & 14.3 & 82.0 & 0.33 & 0.28 & 0.07 & 2 & 0.02 \\
  & 6.75 & 7.1 & 12.7 & 138.3 & 0.33 & 0.27 & 0.07 & 3 & 0.02 \\
  & 7.07 & 6.4 & 11.1 & 168.2 & 0.34 & 0.27 & 0.07 & 3 & 0.02 \\
  & 7.39 & 5.7 & 9.6 & 281.7 & 0.35 & 0.26 & 0.07 & 4 & 0.02 \\
  & 7.71 & 5.0 & 8.1 & 385.2 & 0.36 & 0.24 & 0.07 & 5 & 0.02 \\
  & 8.03 & 4.3 & 6.6 & 428.7 & 0.36 & 0.23 & 0.08 & 7 & 0.02 \\
  & 8.35 & 3.5 & 5.2 & 693.3 & 0.38 & 0.22 & 0.08 & 1e+01 & 0.02 \\
  & 8.68 & 2.8 & 3.8 & 2577.6 & 0.40 & 0.21 & 0.09 & 1e+01 & 0.02 \\
  & 8.76 & 2.5 & 3.4 & 3859.3 & 0.41 & 0.20 & 0.09 & 2e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f2-n3/initial
{\bf run48} & 0.00 & 45.5 & 60.0 & 1594.2 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=4$ & 0.37 & 30.9 & 59.2 & 47.2 & 0.30 & 0.33 & 0.01 & 0.007 & 0.2 \\
$r_v=5.0$ pc & 0.73 & 29.4 & 58.8 & 38.7 & 0.30 & 0.33 & 0.02 & 0.02 & 0.1 \\
$r_{GC}=8$ kpc & 1.11 & 28.3 & 58.2 & 34.4 & 0.29 & 0.33 & 0.02 & 0.03 & 0.1 \\
  & 1.47 & 27.5 & 57.5 & 32.1 & 0.29 & 0.33 & 0.03 & 0.04 & 0.1 \\
  & 1.84 & 26.6 & 56.6 & 29.3 & 0.29 & 0.33 & 0.03 & 0.06 & 0.08 \\
  & 2.21 & 25.8 & 55.6 & 27.7 & 0.29 & 0.32 & 0.03 & 0.08 & 0.07 \\
  & 2.57 & 25.1 & 54.6 & 31.9 & 0.29 & 0.32 & 0.04 & 0.1 & 0.06 \\
  & 2.93 & 24.5 & 53.5 & 30.2 & 0.29 & 0.32 & 0.04 & 0.1 & 0.06 \\
  & 3.31 & 23.9 & 52.2 & 34.9 & 0.29 & 0.32 & 0.04 & 0.2 & 0.05 \\
  & 3.67 & 23.3 & 50.9 & 32.6 & 0.29 & 0.32 & 0.05 & 0.2 & 0.05 \\
  & 4.04 & 22.6 & 49.6 & 31.9 & 0.29 & 0.31 & 0.05 & 0.2 & 0.05 \\
  & 4.40 & 22.0 & 48.2 & 32.4 & 0.29 & 0.31 & 0.05 & 0.3 & 0.04 \\
  & 4.77 & 21.3 & 46.6 & 35.8 & 0.30 & 0.31 & 0.06 & 0.3 & 0.04 \\
  & 5.14 & 20.7 & 45.1 & 35.4 & 0.30 & 0.31 & 0.06 & 0.4 & 0.04 \\
  & 5.50 & 20.1 & 43.5 & 38.4 & 0.30 & 0.31 & 0.06 & 0.4 & 0.04 \\
  & 5.87 & 19.4 & 41.8 & 35.7 & 0.30 & 0.30 & 0.07 & 0.5 & 0.04 \\
  & 6.24 & 18.7 & 40.0 & 45.1 & 0.30 & 0.30 & 0.08 & 0.6 & 0.04 \\
  & 6.60 & 18.0 & 38.1 & 53.2 & 0.30 & 0.30 & 0.08 & 0.7 & 0.04 \\
  & 6.97 & 17.2 & 36.2 & 55.2 & 0.30 & 0.29 & 0.09 & 0.8 & 0.03 \\
  & 7.34 & 16.5 & 34.4 & 57.7 & 0.31 & 0.29 & 0.09 & 0.9 & 0.03 \\
  & 7.70 & 15.8 & 32.5 & 100.3 & 0.31 & 0.29 & 0.09 & 1 & 0.03 \\
  & 8.07 & 15.0 & 30.6 & 77.8 & 0.31 & 0.28 & 0.1 & 1 & 0.03 \\
  & 8.43 & 14.3 & 28.7 & 97.6 & 0.31 & 0.28 & 0.1 & 1 & 0.03 \\
  & 8.80 & 13.6 & 26.9 & 126.7 & 0.32 & 0.27 & 0.1 & 2 & 0.03 \\
  & 9.17 & 12.9 & 25.0 & 152.2 & 0.32 & 0.27 & 0.1 & 2 & 0.03 \\
  & 9.53 & 12.2 & 23.3 & 177.4 & 0.32 & 0.27 & 0.1 & 2 & 0.03 \\
  & 9.90 & 11.5 & 21.5 & 175.8 & 0.33 & 0.26 & 0.1 & 2 & 0.04 \\
  & 10.00 & 11.2 & 21.0 & 217.8 & 0.33 & 0.26 & 0.1 & 2 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f2-n4/initial
{\bf run49} & 0.00 & 60.3 & 80.0 & 1444.3 & 0.30 & 0.33 & 0.0006 & 0 & - \\
$W_0=4$ & 0.41 & 41.0 & 79.1 & 64.8 & 0.30 & 0.33 & 0.02 & 0.005 & 0.3 \\
$r_v=5.0$ pc & 0.82 & 39.1 & 78.8 & 55.5 & 0.29 & 0.33 & 0.03 & 0.01 & 0.3 \\
$r_{GC}=8$ kpc & 1.22 & 37.8 & 78.3 & 47.2 & 0.29 & 0.33 & 0.03 & 0.02 & 0.2 \\
  & 1.63 & 36.6 & 77.7 & 45.2 & 0.29 & 0.32 & 0.04 & 0.03 & 0.2 \\
  & 2.03 & 35.7 & 76.9 & 42.5 & 0.29 & 0.32 & 0.05 & 0.04 & 0.1 \\
  & 2.44 & 34.9 & 76.1 & 41.9 & 0.29 & 0.32 & 0.05 & 0.05 & 0.1 \\
  & 2.85 & 34.1 & 75.1 & 43.0 & 0.29 & 0.32 & 0.06 & 0.07 & 0.1 \\
  & 3.25 & 33.4 & 74.1 & 43.1 & 0.29 & 0.32 & 0.07 & 0.08 & 0.09 \\
  & 3.66 & 32.7 & 72.9 & 44.1 & 0.29 & 0.32 & 0.07 & 0.1 & 0.08 \\
  & 4.06 & 32.1 & 71.7 & 51.8 & 0.29 & 0.31 & 0.08 & 0.1 & 0.08 \\
  & 4.47 & 31.3 & 70.2 & 47.4 & 0.29 & 0.31 & 0.09 & 0.2 & 0.07 \\
  & 4.88 & 30.6 & 68.8 & 47.3 & 0.29 & 0.31 & 0.09 & 0.2 & 0.07 \\
  & 5.28 & 30.0 & 67.3 & 46.5 & 0.29 & 0.31 & 0.1 & 0.2 & 0.06 \\
  & 5.69 & 29.3 & 65.7 & 51.2 & 0.29 & 0.31 & 0.1 & 0.2 & 0.06 \\
  & 6.09 & 28.6 & 64.1 & 52.7 & 0.29 & 0.30 & 0.1 & 0.3 & 0.06 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c2-f2-n5/initial
{\bf run50} & 0.00 & 75.5 & 100.0 & 2907.9 & 0.30 & 0.33 & 0.0007 & 0 & - \\
$W_0=4$ & 0.44 & 51.3 & 99.0 & 82.5 & 0.30 & 0.33 & 0.02 & 0.005 & 0.3 \\
$r_v=5.0$ pc & 0.88 & 48.9 & 98.6 & 69.9 & 0.29 & 0.33 & 0.04 & 0.01 & 0.3 \\
$r_{GC}=8$ kpc & 1.32 & 47.3 & 98.2 & 63.3 & 0.29 & 0.32 & 0.05 & 0.02 & 0.2 \\
  & 1.76 & 45.8 & 97.6 & 59.6 & 0.29 & 0.32 & 0.06 & 0.03 & 0.2 \\
  & 2.20 & 44.7 & 96.9 & 54.6 & 0.29 & 0.32 & 0.07 & 0.04 & 0.2 \\
  & 2.63 & 43.8 & 96.0 & 53.9 & 0.29 & 0.32 & 0.08 & 0.05 & 0.2 \\
  & 3.08 & 43.0 & 95.2 & 54.4 & 0.29 & 0.31 & 0.08 & 0.06 & 0.2 \\
  & 3.52 & 42.2 & 94.1 & 58.4 & 0.29 & 0.31 & 0.09 & 0.07 & 0.1 \\
  & 3.95 & 41.5 & 93.1 & 54.4 & 0.29 & 0.31 & 0.1 & 0.09 & 0.1 \\
  & 4.39 & 40.8 & 91.8 & 60.0 & 0.29 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 4.83 & 40.0 & 90.5 & 60.2 & 0.29 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 5.27 & 39.3 & 89.1 & 64.3 & 0.29 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 5.71 & 38.6 & 87.6 & 61.1 & 0.29 & 0.30 & 0.1 & 0.2 & 0.1 \\
  & 6.15 & 37.9 & 86.1 & 69.9 & 0.29 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 6.59 & 37.1 & 84.6 & 69.1 & 0.29 & 0.30 & 0.1 & 0.2 & 0.09 \\
  & 7.03 & 36.4 & 82.8 & 71.6 & 0.29 & 0.30 & 0.1 & 0.2 & 0.08 \\
  & 7.47 & 35.6 & 81.0 & 75.1 & 0.29 & 0.30 & 0.2 & 0.3 & 0.08 \\
  & 7.90 & 34.9 & 79.1 & 96.2 & 0.29 & 0.29 & 0.2 & 0.3 & 0.08 \\
  & 8.34 & 34.1 & 77.2 & 92.8 & 0.29 & 0.29 & 0.2 & 0.4 & 0.08 \\
  & 8.78 & 33.4 & 75.2 & 91.1 & 0.29 & 0.29 & 0.2 & 0.4 & 0.08 \\
  & 9.22 & 32.6 & 73.3 & 100.5 & 0.30 & 0.29 & 0.2 & 0.4 & 0.07 \\
  & 9.66 & 31.8 & 71.1 & 114.9 & 0.30 & 0.29 & 0.2 & 0.5 & 0.07 \\
  & 10.00 & 31.2 & 69.6 & 107.1 & 0.30 & 0.28 & 0.2 & 0.5 & 0.07 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f1-n1/initial
{\bf run51} & 0.00 & 13.4 & 20.0 & 795.5 & 0.10 & 0.33 & 0.0006 & 0 & - \\
$W_0=5$ & 0.27 & 9.0 & 18.9 & 19.7 & 0.10 & 0.33 & 0.001 & 0.06 & 0.01 \\
$r_v=5.0$ pc & 0.54 & 8.2 & 18.0 & 15.4 & 0.10 & 0.33 & 0.002 & 0.1 & 0.01 \\
$r_{GC}=8$ kpc & 0.82 & 7.7 & 17.1 & 12.6 & 0.10 & 0.33 & 0.002 & 0.2 & 0.008 \\
  & 1.09 & 7.2 & 16.1 & 12.9 & 0.10 & 0.33 & 0.003 & 0.2 & 0.009 \\
  & 1.36 & 6.7 & 15.0 & 13.6 & 0.10 & 0.33 & 0.003 & 0.3 & 0.007 \\
  & 1.63 & 6.2 & 13.8 & 10.9 & 0.10 & 0.32 & 0.005 & 0.5 & 0.007 \\
  & 1.91 & 5.6 & 12.6 & 11.7 & 0.10 & 0.32 & 0.006 & 0.6 & 0.006 \\
  & 2.18 & 5.2 & 11.3 & 11.1 & 0.10 & 0.32 & 0.008 & 0.8 & 0.005 \\
  & 2.44 & 4.7 & 10.0 & 13.6 & 0.11 & 0.32 & 0.007 & 1 & 0.006 \\
  & 2.72 & 4.2 & 8.7 & 14.1 & 0.11 & 0.32 & 0.006 & 1 & 0.006 \\
  & 2.99 & 3.7 & 7.5 & 17.0 & 0.11 & 0.31 & 0.007 & 2 & 0.006 \\
  & 3.26 & 3.3 & 6.3 & 31.3 & 0.12 & 0.31 & 0.008 & 2 & 0.006 \\
  & 3.53 & 2.8 & 5.2 & 24.5 & 0.12 & 0.30 & 0.01 & 3 & 0.005 \\
  & 3.80 & 2.4 & 4.1 & 53.3 & 0.13 & 0.30 & 0.003 & 4 & 0.006 \\
  & 4.07 & 2.0 & 3.1 & 163.0 & 0.14 & 0.28 & 0.004 & 6 & 0.006 \\
  & 4.34 & 1.6 & 2.4 & 362.3 & 0.15 & 0.27 & 0 & 9 & 0.006 \\
  & 4.47 & 1.4 & 2.0 & 206.1 & 0.16 & 0.26 & 0 & 1e+01 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f1-n2/initial
{\bf run52} & 0.00 & 27.1 & 40.0 & 1301.1 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.34 & 18.3 & 39.1 & 36.9 & 0.10 & 0.33 & 0.005 & 0.02 & 0.06 \\
$r_v=5.0$ pc & 0.68 & 17.2 & 38.4 & 30.0 & 0.10 & 0.33 & 0.009 & 0.04 & 0.05 \\
$r_{GC}=8$ kpc & 1.02 & 16.4 & 37.4 & 25.7 & 0.10 & 0.33 & 0.01 & 0.06 & 0.04 \\
  & 1.35 & 15.8 & 36.5 & 24.5 & 0.10 & 0.33 & 0.02 & 0.09 & 0.03 \\
  & 1.70 & 15.0 & 35.3 & 23.6 & 0.10 & 0.33 & 0.02 & 0.1 & 0.03 \\
  & 2.03 & 14.4 & 34.1 & 20.3 & 0.10 & 0.33 & 0.02 & 0.2 & 0.03 \\
  & 2.37 & 13.8 & 32.9 & 25.6 & 0.10 & 0.32 & 0.02 & 0.2 & 0.03 \\
  & 2.71 & 13.2 & 31.5 & 22.9 & 0.10 & 0.32 & 0.03 & 0.3 & 0.03 \\
  & 3.05 & 12.6 & 30.2 & 21.1 & 0.10 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 3.39 & 12.1 & 28.7 & 24.2 & 0.10 & 0.32 & 0.03 & 0.4 & 0.02 \\
  & 3.72 & 11.5 & 27.2 & 27.1 & 0.10 & 0.32 & 0.04 & 0.5 & 0.02 \\
  & 4.06 & 10.9 & 25.7 & 26.7 & 0.10 & 0.32 & 0.04 & 0.6 & 0.02 \\
  & 4.40 & 10.4 & 24.2 & 26.1 & 0.10 & 0.31 & 0.04 & 0.7 & 0.02 \\
  & 4.74 & 9.9 & 22.7 & 32.6 & 0.10 & 0.31 & 0.04 & 0.8 & 0.02 \\
  & 5.08 & 9.4 & 21.1 & 33.4 & 0.10 & 0.31 & 0.05 & 1 & 0.02 \\
  & 5.42 & 8.8 & 19.6 & 42.3 & 0.11 & 0.30 & 0.05 & 1 & 0.02 \\
  & 5.75 & 8.3 & 18.1 & 41.8 & 0.11 & 0.30 & 0.05 & 1 & 0.02 \\
  & 6.09 & 7.7 & 16.6 & 51.5 & 0.11 & 0.29 & 0.06 & 2 & 0.02 \\
  & 6.43 & 7.2 & 15.1 & 61.8 & 0.11 & 0.29 & 0.07 & 2 & 0.02 \\
  & 6.77 & 6.6 & 13.7 & 79.3 & 0.12 & 0.28 & 0.08 & 2 & 0.02 \\
  & 7.11 & 6.1 & 12.3 & 107.4 & 0.12 & 0.28 & 0.08 & 3 & 0.02 \\
  & 7.44 & 5.6 & 10.9 & 119.6 & 0.12 & 0.28 & 0.09 & 3 & 0.02 \\
  & 7.78 & 5.0 & 9.5 & 213.7 & 0.12 & 0.27 & 0.09 & 4 & 0.02 \\
  & 8.12 & 4.4 & 8.1 & 364.3 & 0.13 & 0.26 & 0.09 & 5 & 0.02 \\
  & 8.46 & 3.8 & 6.7 & 815.4 & 0.13 & 0.25 & 0.1 & 6 & 0.02 \\
  & 8.80 & 3.0 & 5.1 & 2988.5 & 0.14 & 0.24 & 0.1 & 9 & 0.02 \\
  & 9.03 & 2.5 & 4.0 & 4197.7 & 0.14 & 0.23 & 0.1 & 1e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f1-n3/initial
{\bf run53} & 0.00 & 40.8 & 60.0 & 1338.7 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=5$ & 0.39 & 27.5 & 59.1 & 54.1 & 0.10 & 0.33 & 0.01 & 0.009 & 0.1 \\
$r_v=5.0$ pc & 0.78 & 26.1 & 58.5 & 42.2 & 0.10 & 0.33 & 0.02 & 0.02 & 0.09 \\
$r_{GC}=8$ kpc & 1.16 & 25.1 & 57.7 & 40.4 & 0.10 & 0.33 & 0.02 & 0.04 & 0.08 \\
  & 1.55 & 24.1 & 56.7 & 35.7 & 0.10 & 0.33 & 0.03 & 0.06 & 0.07 \\
  & 1.94 & 23.2 & 55.6 & 33.8 & 0.10 & 0.32 & 0.03 & 0.08 & 0.06 \\
  & 2.33 & 22.5 & 54.4 & 35.0 & 0.10 & 0.32 & 0.04 & 0.1 & 0.06 \\
  & 2.72 & 21.8 & 53.1 & 34.9 & 0.10 & 0.32 & 0.04 & 0.1 & 0.05 \\
  & 3.10 & 21.2 & 51.8 & 34.5 & 0.10 & 0.32 & 0.05 & 0.2 & 0.05 \\
  & 3.48 & 20.6 & 50.5 & 41.9 & 0.10 & 0.32 & 0.05 & 0.2 & 0.04 \\
  & 3.87 & 20.0 & 49.0 & 41.5 & 0.10 & 0.31 & 0.06 & 0.2 & 0.04 \\
  & 4.26 & 19.4 & 47.6 & 40.7 & 0.10 & 0.31 & 0.06 & 0.3 & 0.04 \\
  & 4.65 & 18.8 & 46.0 & 45.3 & 0.10 & 0.31 & 0.07 & 0.3 & 0.04 \\
  & 5.04 & 18.2 & 44.3 & 42.5 & 0.10 & 0.31 & 0.07 & 0.4 & 0.04 \\
  & 5.42 & 17.6 & 42.7 & 47.0 & 0.10 & 0.31 & 0.08 & 0.4 & 0.04 \\
  & 5.81 & 17.0 & 41.1 & 44.8 & 0.10 & 0.31 & 0.08 & 0.5 & 0.04 \\
  & 6.19 & 16.4 & 39.4 & 49.0 & 0.10 & 0.30 & 0.09 & 0.6 & 0.04 \\
  & 6.58 & 15.8 & 37.8 & 56.6 & 0.10 & 0.30 & 0.09 & 0.6 & 0.04 \\
  & 6.97 & 15.2 & 36.0 & 64.6 & 0.11 & 0.30 & 0.1 & 0.7 & 0.03 \\
  & 7.36 & 14.6 & 34.2 & 74.1 & 0.11 & 0.30 & 0.1 & 0.8 & 0.03 \\
  & 7.74 & 14.0 & 32.5 & 77.1 & 0.11 & 0.30 & 0.1 & 0.9 & 0.04 \\
  & 8.13 & 13.4 & 30.7 & 84.1 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 8.52 & 12.7 & 28.9 & 139.4 & 0.11 & 0.29 & 0.1 & 1 & 0.04 \\
  & 8.90 & 12.0 & 27.0 & 130.7 & 0.11 & 0.29 & 0.1 & 1 & 0.03 \\
  & 9.29 & 11.4 & 25.0 & 225.4 & 0.11 & 0.28 & 0.1 & 2 & 0.04 \\
  & 9.68 & 10.7 & 23.2 & 202.4 & 0.12 & 0.28 & 0.1 & 2 & 0.04 \\
  & 10.00 & 10.2 & 21.7 & 304.6 & 0.12 & 0.28 & 0.2 & 2 & 0.04 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f1-n4/initial
{\bf run54} & 0.00 & 54.5 & 80.0 & 1582.5 & 0.10 & 0.33 & 0.0003 & 0 & - \\
$W_0=5$ & 0.43 & 36.8 & 79.1 & 66.2 & 0.10 & 0.33 & 0.01 & 0.006 & 0.2 \\
$r_v=5.0$ pc & 0.86 & 35.0 & 78.6 & 56.4 & 0.10 & 0.33 & 0.02 & 0.01 & 0.2 \\
$r_{GC}=8$ kpc & 1.28 & 33.8 & 77.9 & 54.3 & 0.10 & 0.33 & 0.03 & 0.02 & 0.1 \\
  & 1.71 & 32.6 & 77.0 & 49.0 & 0.10 & 0.32 & 0.04 & 0.04 & 0.1 \\
  & 2.14 & 31.7 & 76.0 & 48.8 & 0.10 & 0.32 & 0.05 & 0.05 & 0.09 \\
  & 2.57 & 30.8 & 74.9 & 44.5 & 0.10 & 0.32 & 0.06 & 0.07 & 0.08 \\
  & 3.00 & 30.1 & 73.7 & 42.6 & 0.10 & 0.32 & 0.06 & 0.09 & 0.08 \\
  & 3.42 & 29.4 & 72.5 & 43.1 & 0.10 & 0.32 & 0.07 & 0.1 & 0.07 \\
  & 3.85 & 28.7 & 71.2 & 47.2 & 0.10 & 0.32 & 0.07 & 0.1 & 0.06 \\
  & 4.27 & 28.0 & 69.7 & 45.9 & 0.10 & 0.31 & 0.08 & 0.2 & 0.06 \\
  & 4.70 & 27.4 & 68.2 & 44.5 & 0.10 & 0.31 & 0.08 & 0.2 & 0.06 \\
  & 5.13 & 26.8 & 66.6 & 52.8 & 0.10 & 0.31 & 0.09 & 0.2 & 0.06 \\
  & 5.55 & 26.1 & 65.0 & 48.3 & 0.10 & 0.31 & 0.09 & 0.3 & 0.05 \\
  & 5.98 & 25.4 & 63.4 & 55.3 & 0.10 & 0.31 & 0.1 & 0.3 & 0.05 \\
  & 6.41 & 24.8 & 61.7 & 64.5 & 0.10 & 0.31 & 0.1 & 0.3 & 0.05 \\
  & 6.84 & 24.2 & 60.0 & 66.9 & 0.10 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 7.27 & 23.5 & 58.2 & 69.6 & 0.10 & 0.30 & 0.1 & 0.4 & 0.05 \\
  & 7.69 & 22.9 & 56.4 & 76.0 & 0.10 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 8.12 & 22.3 & 54.6 & 76.5 & 0.10 & 0.30 & 0.1 & 0.5 & 0.05 \\
  & 8.55 & 21.6 & 52.7 & 87.0 & 0.10 & 0.29 & 0.1 & 0.6 & 0.05 \\
  & 8.97 & 21.0 & 50.9 & 115.3 & 0.10 & 0.29 & 0.2 & 0.7 & 0.05 \\
  & 9.40 & 20.3 & 48.9 & 102.1 & 0.10 & 0.29 & 0.2 & 0.7 & 0.05 \\
  & 9.83 & 19.6 & 47.0 & 115.1 & 0.10 & 0.29 & 0.2 & 0.8 & 0.05 \\
  & 10.00 & 19.4 & 46.2 & 130.8 & 0.10 & 0.29 & 0.2 & 0.9 & 0.05 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f1-n5/initial
{\bf run55} & 0.00 & 68.0 & 100.0 & 2518.8 & 0.10 & 0.33 & 0.0005 & 0 & - \\
$W_0=5$ & 0.47 & 45.7 & 98.9 & 83.9 & 0.10 & 0.33 & 0.02 & 0.006 & 0.3 \\
$r_v=5.0$ pc & 0.93 & 43.5 & 98.5 & 73.7 & 0.10 & 0.33 & 0.03 & 0.01 & 0.3 \\
$r_{GC}=8$ kpc & 1.39 & 42.1 & 97.9 & 62.9 & 0.10 & 0.33 & 0.04 & 0.02 & 0.2 \\
  & 1.85 & 40.7 & 97.1 & 59.1 & 0.10 & 0.32 & 0.05 & 0.03 & 0.2 \\
  & 2.32 & 39.6 & 96.1 & 58.1 & 0.10 & 0.32 & 0.06 & 0.04 & 0.2 \\
  & 2.78 & 38.8 & 95.1 & 60.2 & 0.10 & 0.32 & 0.07 & 0.05 & 0.1 \\
  & 3.25 & 38.0 & 94.0 & 57.7 & 0.10 & 0.32 & 0.08 & 0.07 & 0.1 \\
  & 3.70 & 37.2 & 92.7 & 58.0 & 0.10 & 0.31 & 0.08 & 0.09 & 0.1 \\
  & 4.17 & 36.5 & 91.5 & 60.5 & 0.10 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 4.63 & 35.8 & 90.1 & 60.4 & 0.10 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 5.09 & 35.1 & 88.8 & 67.7 & 0.10 & 0.31 & 0.1 & 0.1 & 0.09 \\
  & 5.56 & 34.5 & 87.3 & 71.1 & 0.10 & 0.31 & 0.1 & 0.2 & 0.09 \\
  & 6.02 & 33.8 & 85.6 & 65.6 & 0.10 & 0.31 & 0.1 & 0.2 & 0.08 \\
  & 6.48 & 33.1 & 84.1 & 69.8 & 0.10 & 0.30 & 0.1 & 0.2 & 0.08 \\
  & 6.94 & 32.4 & 82.3 & 73.1 & 0.10 & 0.30 & 0.1 & 0.2 & 0.08 \\
  & 7.40 & 31.8 & 80.6 & 84.2 & 0.10 & 0.30 & 0.1 & 0.3 & 0.08 \\
  & 7.87 & 31.1 & 78.8 & 82.7 & 0.10 & 0.30 & 0.2 & 0.3 & 0.07 \\
  & 8.33 & 30.4 & 77.0 & 102.0 & 0.10 & 0.30 & 0.2 & 0.3 & 0.07 \\
  & 8.79 & 29.7 & 75.1 & 98.8 & 0.10 & 0.30 & 0.2 & 0.4 & 0.07 \\
  & 9.26 & 29.1 & 73.2 & 114.6 & 0.10 & 0.29 & 0.2 & 0.4 & 0.07 \\
  & 9.72 & 28.4 & 71.2 & 105.1 & 0.10 & 0.29 & 0.2 & 0.5 & 0.07 \\
  & 10.00 & 28.0 & 70.0 & 125.1 & 0.10 & 0.29 & 0.2 & 0.5 & 0.07 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f2-n1/initial
{\bf run56} & 0.00 & 14.9 & 20.0 & 769.0 & 0.30 & 0.33 & 0.001 & 0 & - \\
$W_0=5$ & 0.26 & 10.0 & 19.0 & 23.6 & 0.30 & 0.33 & 0.004 & 0.05 & 0.03 \\
$r_v=5.0$ pc & 0.52 & 9.2 & 18.0 & 17.3 & 0.30 & 0.33 & 0.004 & 0.1 & 0.02 \\
$r_{GC}=8$ kpc & 0.78 & 8.5 & 17.0 & 17.7 & 0.30 & 0.33 & 0.005 & 0.2 & 0.01 \\
  & 1.03 & 8.0 & 16.0 & 16.8 & 0.30 & 0.33 & 0.009 & 0.2 & 0.01 \\
  & 1.29 & 7.5 & 15.0 & 16.5 & 0.30 & 0.33 & 0.01 & 0.3 & 0.008 \\
  & 1.55 & 6.8 & 13.7 & 14.2 & 0.30 & 0.33 & 0.01 & 0.5 & 0.009 \\
  & 1.81 & 6.3 & 12.5 & 16.1 & 0.30 & 0.33 & 0.01 & 0.6 & 0.008 \\
  & 2.07 & 5.7 & 11.2 & 13.6 & 0.30 & 0.32 & 0.02 & 0.8 & 0.008 \\
  & 2.32 & 5.2 & 9.9 & 15.0 & 0.31 & 0.32 & 0.02 & 1 & 0.008 \\
  & 2.58 & 4.6 & 8.5 & 17.1 & 0.31 & 0.32 & 0.01 & 1 & 0.008 \\
  & 2.84 & 4.1 & 7.2 & 21.5 & 0.32 & 0.31 & 0.02 & 2 & 0.007 \\
  & 3.10 & 3.5 & 6.0 & 24.7 & 0.33 & 0.30 & 0.03 & 3 & 0.007 \\
  & 3.36 & 3.0 & 4.7 & 32.0 & 0.35 & 0.29 & 0.03 & 4 & 0.007 \\
  & 3.62 & 2.4 & 3.6 & 36.3 & 0.36 & 0.29 & 0.03 & 5 & 0.008 \\
  & 3.87 & 2.0 & 2.7 & 92.4 & 0.38 & 0.27 & 0.02 & 8 & 0.008 \\
  & 4.13 & 1.5 & 1.9 & 100.2 & 0.40 & 0.27 & 0.02 & 1e+01 & 0.009 \\
  & 4.20 & 1.4 & 1.7 & 171.0 & 0.41 & 0.26 & 0.03 & 1e+01 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f2-n2/initial
{\bf run57} & 0.00 & 30.0 & 40.0 & 1446.5 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=5$ & 0.32 & 20.5 & 39.1 & 43.3 & 0.30 & 0.33 & 0.006 & 0.02 & 0.07 \\
$r_v=5.0$ pc & 0.65 & 19.3 & 38.3 & 33.7 & 0.30 & 0.33 & 0.01 & 0.04 & 0.05 \\
$r_{GC}=8$ kpc & 0.97 & 18.4 & 37.3 & 31.9 & 0.30 & 0.33 & 0.02 & 0.07 & 0.04 \\
  & 1.29 & 17.6 & 36.3 & 31.6 & 0.29 & 0.33 & 0.02 & 0.1 & 0.04 \\
  & 1.61 & 16.8 & 35.2 & 28.5 & 0.29 & 0.33 & 0.02 & 0.1 & 0.03 \\
  & 1.93 & 16.1 & 33.9 & 28.8 & 0.29 & 0.32 & 0.02 & 0.2 & 0.03 \\
  & 2.25 & 15.4 & 32.6 & 31.0 & 0.30 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 2.57 & 14.7 & 31.2 & 31.9 & 0.30 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 2.89 & 14.0 & 29.7 & 32.5 & 0.30 & 0.32 & 0.03 & 0.4 & 0.02 \\
  & 3.22 & 13.4 & 28.1 & 37.7 & 0.30 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 3.53 & 12.7 & 26.6 & 41.7 & 0.30 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 3.86 & 12.1 & 25.0 & 36.1 & 0.30 & 0.31 & 0.04 & 0.7 & 0.02 \\
  & 4.18 & 11.5 & 23.4 & 42.1 & 0.31 & 0.30 & 0.04 & 0.8 & 0.02 \\
  & 4.50 & 10.8 & 21.8 & 55.1 & 0.31 & 0.30 & 0.05 & 1 & 0.02 \\
  & 4.82 & 10.2 & 20.2 & 55.3 & 0.32 & 0.29 & 0.05 & 1 & 0.02 \\
  & 5.14 & 9.5 & 18.4 & 64.8 & 0.32 & 0.29 & 0.06 & 1 & 0.02 \\
  & 5.46 & 8.7 & 16.7 & 101.2 & 0.32 & 0.28 & 0.06 & 2 & 0.02 \\
  & 5.78 & 8.0 & 15.0 & 94.5 & 0.33 & 0.28 & 0.06 & 2 & 0.02 \\
  & 6.11 & 7.4 & 13.4 & 88.4 & 0.33 & 0.27 & 0.06 & 2 & 0.02 \\
  & 6.43 & 6.7 & 11.8 & 248.5 & 0.34 & 0.27 & 0.06 & 3 & 0.02 \\
  & 6.75 & 6.0 & 10.2 & 340.6 & 0.34 & 0.26 & 0.06 & 4 & 0.02 \\
  & 7.07 & 5.3 & 8.7 & 464.5 & 0.36 & 0.25 & 0.06 & 5 & 0.02 \\
  & 7.39 & 4.6 & 7.3 & 504.3 & 0.37 & 0.24 & 0.07 & 6 & 0.02 \\
  & 7.71 & 3.9 & 5.9 & 578.9 & 0.38 & 0.23 & 0.08 & 8 & 0.02 \\
  & 8.03 & 3.2 & 4.5 & 3426.5 & 0.39 & 0.22 & 0.07 & 1e+01 & 0.02 \\
  & 8.16 & 2.8 & 3.9 & 4165.6 & 0.40 & 0.21 & 0.09 & 1e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f2-n3/initial
{\bf run58} & 0.00 & 45.5 & 60.0 & 2410.1 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=5$ & 0.37 & 30.8 & 59.1 & 55.1 & 0.30 & 0.33 & 0.008 & 0.008 & 0.2 \\
$r_v=5.0$ pc & 0.73 & 29.2 & 58.4 & 45.2 & 0.30 & 0.33 & 0.02 & 0.02 & 0.1 \\
$r_{GC}=8$ kpc & 1.11 & 28.0 & 57.5 & 40.4 & 0.30 & 0.33 & 0.02 & 0.04 & 0.09 \\
  & 1.47 & 27.1 & 56.6 & 38.6 & 0.29 & 0.33 & 0.03 & 0.06 & 0.07 \\
  & 1.84 & 26.0 & 55.5 & 35.6 & 0.29 & 0.32 & 0.03 & 0.08 & 0.06 \\
  & 2.20 & 25.2 & 54.4 & 37.1 & 0.29 & 0.32 & 0.04 & 0.1 & 0.05 \\
  & 2.57 & 24.5 & 53.2 & 35.0 & 0.29 & 0.32 & 0.04 & 0.1 & 0.04 \\
  & 2.94 & 23.7 & 51.7 & 35.1 & 0.29 & 0.32 & 0.04 & 0.2 & 0.04 \\
  & 3.30 & 23.0 & 50.3 & 36.1 & 0.29 & 0.32 & 0.05 & 0.2 & 0.04 \\
  & 3.67 & 22.3 & 48.9 & 40.7 & 0.29 & 0.32 & 0.05 & 0.2 & 0.04 \\
  & 4.04 & 21.6 & 47.3 & 37.1 & 0.30 & 0.32 & 0.06 & 0.3 & 0.04 \\
  & 4.40 & 20.9 & 45.7 & 39.1 & 0.30 & 0.31 & 0.06 & 0.3 & 0.03 \\
  & 4.77 & 20.2 & 44.0 & 34.5 & 0.30 & 0.31 & 0.07 & 0.4 & 0.03 \\
  & 5.14 & 19.5 & 42.3 & 46.9 & 0.30 & 0.31 & 0.07 & 0.5 & 0.03 \\
  & 5.50 & 18.8 & 40.5 & 52.4 & 0.30 & 0.31 & 0.07 & 0.5 & 0.03 \\
  & 5.87 & 18.1 & 38.8 & 48.0 & 0.30 & 0.31 & 0.08 & 0.6 & 0.03 \\
  & 6.24 & 17.4 & 37.0 & 47.0 & 0.30 & 0.30 & 0.08 & 0.7 & 0.03 \\
  & 6.60 & 16.7 & 35.1 & 53.3 & 0.31 & 0.30 & 0.08 & 0.8 & 0.03 \\
  & 6.97 & 16.0 & 33.2 & 72.5 & 0.31 & 0.30 & 0.09 & 0.9 & 0.03 \\
  & 7.33 & 15.3 & 31.4 & 72.3 & 0.31 & 0.29 & 0.09 & 1 & 0.03 \\
  & 7.70 & 14.5 & 29.5 & 88.6 & 0.31 & 0.29 & 0.09 & 1 & 0.03 \\
  & 8.07 & 13.7 & 27.5 & 100.2 & 0.32 & 0.29 & 0.1 & 1 & 0.03 \\
  & 8.43 & 12.9 & 25.6 & 145.5 & 0.32 & 0.28 & 0.1 & 2 & 0.03 \\
  & 8.80 & 12.2 & 23.7 & 113.0 & 0.32 & 0.28 & 0.1 & 2 & 0.03 \\
  & 9.17 & 11.4 & 21.8 & 147.8 & 0.33 & 0.27 & 0.1 & 2 & 0.03 \\
  & 9.53 & 10.7 & 20.0 & 175.8 & 0.33 & 0.27 & 0.1 & 2 & 0.03 \\
  & 9.90 & 9.9 & 18.1 & 260.9 & 0.34 & 0.26 & 0.1 & 3 & 0.03 \\
  & 10.00 & 9.7 & 17.6 & 308.1 & 0.34 & 0.26 & 0.1 & 3 & 0.03 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f2-n4/initial
{\bf run59} & 0.00 & 60.3 & 80.0 & 2025.1 & 0.30 & 0.33 & 0.0006 & 0 & - \\
$W_0=5$ & 0.41 & 41.0 & 79.0 & 78.8 & 0.30 & 0.33 & 0.02 & 0.008 & 0.2 \\
$r_v=5.0$ pc & 0.82 & 39.0 & 78.4 & 65.9 & 0.29 & 0.33 & 0.03 & 0.02 & 0.2 \\
$r_{GC}=8$ kpc & 1.22 & 37.6 & 77.6 & 57.5 & 0.29 & 0.33 & 0.03 & 0.03 & 0.1 \\
  & 1.63 & 36.3 & 76.7 & 57.3 & 0.29 & 0.32 & 0.04 & 0.04 & 0.1 \\
  & 2.03 & 35.2 & 75.6 & 54.5 & 0.29 & 0.32 & 0.05 & 0.06 & 0.1 \\
  & 2.44 & 34.2 & 74.4 & 54.1 & 0.29 & 0.32 & 0.06 & 0.08 & 0.09 \\
  & 2.85 & 33.3 & 73.1 & 58.7 & 0.29 & 0.32 & 0.06 & 0.1 & 0.08 \\
  & 3.25 & 32.5 & 71.7 & 61.0 & 0.29 & 0.32 & 0.07 & 0.1 & 0.07 \\
  & 3.66 & 31.8 & 70.4 & 61.2 & 0.29 & 0.31 & 0.08 & 0.1 & 0.07 \\
  & 4.06 & 31.0 & 68.9 & 70.7 & 0.29 & 0.31 & 0.08 & 0.2 & 0.06 \\
  & 4.47 & 30.2 & 67.4 & 61.6 & 0.29 & 0.31 & 0.09 & 0.2 & 0.06 \\
  & 4.88 & 29.5 & 65.8 & 63.9 & 0.29 & 0.31 & 0.09 & 0.2 & 0.06 \\
  & 5.28 & 28.7 & 64.1 & 78.7 & 0.29 & 0.31 & 0.1 & 0.3 & 0.06 \\
  & 5.68 & 28.0 & 62.3 & 82.4 & 0.29 & 0.30 & 0.1 & 0.3 & 0.05 \\
  & 6.09 & 27.1 & 60.3 & 79.7 & 0.29 & 0.30 & 0.1 & 0.4 & 0.05 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster1/runs/run-r2-c3-f2-n5/initial
{\bf run60} & 0.00 & 75.5 & 100.0 & 4539.6 & 0.30 & 0.33 & 0.0007 & 0 & - \\
$W_0=5$ & 0.44 & 51.2 & 98.9 & 99.4 & 0.30 & 0.33 & 0.02 & 0.007 & 0.2 \\
$r_v=5.0$ pc & 0.88 & 48.7 & 98.4 & 82.8 & 0.29 & 0.33 & 0.04 & 0.01 & 0.2 \\
$r_{GC}=8$ kpc & 1.32 & 47.1 & 97.7 & 73.2 & 0.29 & 0.32 & 0.05 & 0.02 & 0.2 \\
  & 1.76 & 45.4 & 96.9 & 70.4 & 0.29 & 0.32 & 0.06 & 0.03 & 0.2 \\
  & 2.20 & 44.2 & 95.9 & 66.2 & 0.29 & 0.32 & 0.07 & 0.04 & 0.1 \\
  & 2.64 & 43.2 & 94.8 & 64.5 & 0.29 & 0.32 & 0.08 & 0.06 & 0.1 \\
  & 3.07 & 42.2 & 93.5 & 66.9 & 0.29 & 0.32 & 0.09 & 0.07 & 0.1 \\
  & 3.52 & 41.3 & 92.2 & 67.6 & 0.29 & 0.31 & 0.1 & 0.09 & 0.1 \\
  & 3.95 & 40.5 & 90.8 & 75.4 & 0.29 & 0.31 & 0.1 & 0.1 & 0.1 \\
  & 4.39 & 39.6 & 89.3 & 69.6 & 0.29 & 0.31 & 0.1 & 0.1 & 0.09 \\
  & 4.83 & 38.8 & 87.7 & 74.0 & 0.29 & 0.31 & 0.1 & 0.2 & 0.09 \\
  & 5.27 & 38.0 & 86.1 & 79.0 & 0.29 & 0.31 & 0.1 & 0.2 & 0.08 \\
  & 5.71 & 37.1 & 84.3 & 79.7 & 0.29 & 0.30 & 0.1 & 0.2 & 0.08 \\
  & 6.15 & 36.3 & 82.6 & 83.4 & 0.29 & 0.30 & 0.1 & 0.2 & 0.07 \\
  & 6.59 & 35.5 & 80.7 & 92.6 & 0.29 & 0.30 & 0.1 & 0.3 & 0.07 \\
  & 7.03 & 34.7 & 78.9 & 90.7 & 0.29 & 0.30 & 0.1 & 0.3 & 0.07 \\
  & 7.47 & 33.9 & 76.9 & 100.9 & 0.30 & 0.30 & 0.2 & 0.4 & 0.07 \\
  & 7.90 & 33.1 & 74.8 & 107.5 & 0.30 & 0.29 & 0.2 & 0.4 & 0.07 \\
  & 8.34 & 32.3 & 72.7 & 118.5 & 0.30 & 0.29 & 0.2 & 0.4 & 0.07 \\
  & 8.78 & 31.4 & 70.6 & 123.7 & 0.30 & 0.29 & 0.2 & 0.5 & 0.06 \\
  & 9.22 & 30.6 & 68.4 & 138.9 & 0.30 & 0.29 & 0.2 & 0.6 & 0.06 \\
  & 9.66 & 29.8 & 66.2 & 150.6 & 0.30 & 0.28 & 0.2 & 0.6 & 0.06 \\
  & 10.00 & 29.1 & 64.5 & 181.7 & 0.30 & 0.28 & 0.2 & 0.7 & 0.06 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c1-f1-n3/initial
{\bf run61} & 0.00 & 40.8 & 60.0 & 178.2 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=3$ & 0.80 & 22.8 & 50.6 & 7.7 & 0.10 & 0.33 & 0.002 & 0.2 & 0.005 \\
$r_v=8.0$ pc & 1.57 & 17.5 & 39.6 & 5.7 & 0.10 & 0.32 & 0.006 & 0.5 & 0.005 \\
$r_{GC}=7$ kpc & 2.35 & 7.1 & 14.4 & 3.7 & 0.11 & 0.31 & 0.009 & 3 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c1-f3-n3/initial
{\bf run62} & 0.00 & 50.1 & 60.0 & 299.2 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=3$ & 0.71 & 28.7 & 51.2 & 9.7 & 0.50 & 0.30 & 0.004 & 0.2 & 0.006 \\
$r_v=8.0$ pc & 1.41 & 22.9 & 41.5 & 7.3 & 0.50 & 0.30 & 0.008 & 0.5 & 0.006 \\
$r_{GC}=7$ kpc & 2.14 & 14.6 & 25.4 & 5.6 & 0.50 & 0.28 & 0.01 & 1 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c2-f1-n3/initial
{\bf run63} & 0.00 & 40.8 & 60.0 & 227.1 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=4$ & 0.78 & 21.2 & 46.9 & 8.2 & 0.10 & 0.33 & 0.005 & 0.3 & 0.004 \\
$r_v=8.0$ pc & 1.57 & 16.0 & 36.1 & 6.3 & 0.10 & 0.32 & 0.006 & 0.7 & 0.005 \\
$r_{GC}=7$ kpc & 2.38 & 10.1 & 21.8 & 4.4 & 0.11 & 0.31 & 0.01 & 2 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c2-f2-n3/initial
{\bf run64} & 0.00 & 45.5 & 60.0 & 389.2 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=4$ & 0.75 & 23.9 & 47.2 & 9.9 & 0.30 & 0.33 & 0.005 & 0.3 & 0.005 \\
$r_v=8.0$ pc & 1.50 & 18.1 & 36.2 & 7.7 & 0.30 & 0.33 & 0.01 & 0.7 & 0.004 \\
$r_{GC}=7$ kpc & 2.24 & 10.7 & 20.0 & 5.8 & 0.31 & 0.31 & 0.01 & 2 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c2-f3-n3/initial
{\bf run65} & 0.00 & 50.1 & 60.0 & 389.3 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=4$ & 0.71 & 26.6 & 47.2 & 11.3 & 0.49 & 0.30 & 0.006 & 0.3 & 0.005 \\
$r_v=8.0$ pc & 1.43 & 20.5 & 37.1 & 8.6 & 0.49 & 0.30 & 0.01 & 0.6 & 0.006 \\
$r_{GC}=7$ kpc & 2.13 & 13.4 & 23.2 & 6.5 & 0.50 & 0.28 & 0.02 & 2 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c3-f1-n2/initial
{\bf run66} & 0.00 & 34.1 & 50.0 & 373.0 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.74 & 15.0 & 33.0 & 10.0 & 0.10 & 0.33 & 0.004 & 0.5 & 0.003 \\
$r_v=8.0$ pc & 1.47 & 10.9 & 23.8 & 7.5 & 0.10 & 0.33 & 0.005 & 1 & 0.003 \\
$r_{GC}=7$ kpc & 2.20 & 5.3 & 10.2 & 5.2 & 0.12 & 0.31 & 0.01 & 4 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c3-f1-n3/initial
{\bf run67} & 0.00 & 40.8 & 60.0 & 326.8 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=5$ & 0.80 & 19.3 & 42.6 & 10.9 & 0.10 & 0.33 & 0.006 & 0.4 & 0.002 \\
$r_v=8.0$ pc & 1.58 & 14.7 & 33.1 & 7.8 & 0.10 & 0.33 & 0.01 & 0.8 & 0.003 \\
$r_{GC}=7$ kpc & 2.36 & 10.5 & 23.0 & 7.0 & 0.11 & 0.32 & 0.01 & 2 & 0.004 \\
  & 3.14 & 5.6 & 10.7 & 5.5 & 0.12 & 0.31 & 0.02 & 5 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c3-f2-n2/initial
{\bf run68} & 0.00 & 37.9 & 50.0 & 612.6 & 0.30 & 0.33 & 0.0005 & 0 & - \\
$W_0=5$ & 0.70 & 16.8 & 32.9 & 10.5 & 0.30 & 0.33 & 0.007 & 0.5 & 0.003 \\
$r_v=8.0$ pc & 1.40 & 12.0 & 23.5 & 8.5 & 0.31 & 0.32 & 0.01 & 1 & 0.003 \\
$r_{GC}=7$ kpc & 2.09 & 5.6 & 9.5 & 7.1 & 0.33 & 0.30 & 0.02 & 5 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c3-f2-n3/initial
{\bf run69} & 0.00 & 45.5 & 60.0 & 588.4 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=5$ & 0.75 & 21.6 & 42.6 & 12.0 & 0.30 & 0.33 & 0.006 & 0.4 & 0.003 \\
$r_v=8.0$ pc & 1.50 & 16.6 & 33.2 & 8.9 & 0.30 & 0.33 & 0.008 & 0.8 & 0.004 \\
$r_{GC}=7$ kpc & 2.24 & 11.3 & 21.7 & 7.5 & 0.31 & 0.31 & 0.01 & 2 & 0.004 \\
  & 2.97 & 4.7 & 7.4 & 5.6 & 0.34 & 0.28 & 0.02 & 8 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c3-f3-n2/initial
{\bf run70} & 0.00 & 41.5 & 50.0 & 586.3 & 0.50 & 0.30 & 0.0003 & 0 & - \\
$W_0=5$ & 0.68 & 19.0 & 33.6 & 12.3 & 0.50 & 0.30 & 0.008 & 0.5 & 0.003 \\
$r_v=8.0$ pc & 1.34 & 14.2 & 25.0 & 9.6 & 0.50 & 0.30 & 0.01 & 1 & 0.003 \\
$r_{GC}=7$ kpc & 2.00 & 8.9 & 14.7 & 8.6 & 0.51 & 0.28 & 0.02 & 3 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r1-c3-f3-n3/initial
{\bf run71} & 0.00 & 50.1 & 60.0 & 581.4 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=5$ & 0.71 & 24.3 & 43.2 & 12.5 & 0.50 & 0.30 & 0.006 & 0.4 & 0.003 \\
$r_v=8.0$ pc & 1.42 & 18.9 & 33.9 & 10.1 & 0.50 & 0.30 & 0.01 & 0.8 & 0.004 \\
$r_{GC}=7$ kpc & 2.13 & 13.4 & 23.6 & 8.4 & 0.50 & 0.29 & 0.02 & 2 & 0.004 \\
  & 2.83 & 7.2 & 11.1 & 7.1 & 0.53 & 0.25 & 0.02 & 5 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f1-n1/initial
{\bf run72} & 0.00 & 27.1 & 40.0 & 160.6 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=3$ & 0.69 & 15.9 & 35.0 & 5.2 & 0.10 & 0.33 & 0.0007 & 0.1 & 0.003 \\
$r_v=8.0$ pc & 1.39 & 12.9 & 29.0 & 4.2 & 0.10 & 0.33 & 0.002 & 0.4 & 0.004 \\
$r_{GC}=8$ kpc & 2.07 & 9.2 & 20.3 & 3.1 & 0.10 & 0.32 & 0.003 & 1 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f1-n2/initial
{\bf run73} & 0.00 & 34.1 & 50.0 & 201.8 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=3$ & 0.74 & 20.5 & 45.5 & 6.5 & 0.10 & 0.33 & 0.002 & 0.09 & 0.007 \\
$r_v=8.0$ pc & 1.48 & 17.6 & 40.2 & 4.8 & 0.10 & 0.33 & 0.005 & 0.2 & 0.005 \\
$r_{GC}=8$ kpc & 2.25 & 14.3 & 33.1 & 3.9 & 0.10 & 0.32 & 0.007 & 0.5 & 0.004 \\
  & 2.94 & 11.3 & 25.4 & 3.7 & 0.11 & 0.32 & 0.008 & 1 & 0.004 \\
  & 3.68 & 7.4 & 15.4 & 3.0 & 0.11 & 0.31 & 0.009 & 2 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f1-n3/initial
{\bf run74} & 0.00 & 40.8 & 60.0 & 178.2 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=3$ & 0.80 & 25.2 & 56.3 & 7.6 & 0.10 & 0.33 & 0.003 & 0.06 & 0.02 \\
$r_v=8.0$ pc & 1.58 & 22.1 & 51.3 & 5.8 & 0.10 & 0.33 & 0.007 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.38 & 19.3 & 45.5 & 5.1 & 0.10 & 0.32 & 0.008 & 0.3 & 0.01 \\
  & 3.16 & 16.8 & 39.3 & 4.7 & 0.10 & 0.32 & 0.01 & 0.5 & 0.008 \\
  & 3.92 & 14.3 & 33.0 & 4.7 & 0.10 & 0.32 & 0.01 & 0.9 & 0.007 \\
  & 4.71 & 11.4 & 25.2 & 4.4 & 0.11 & 0.31 & 0.02 & 1 & 0.007 \\
  & 5.50 & 8.0 & 16.5 & 3.9 & 0.11 & 0.30 & 0.02 & 3 & 0.006 \\
  & 6.28 & 4.3 & 7.7 & 3.4 & 0.13 & 0.28 & 0.03 & 8 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f2-n1/initial
{\bf run75} & 0.00 & 30.0 & 40.0 & 181.2 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=3$ & 0.66 & 17.9 & 35.2 & 6.0 & 0.30 & 0.33 & 0.002 & 0.1 & 0.007 \\
$r_v=8.0$ pc & 1.33 & 14.7 & 29.6 & 4.8 & 0.30 & 0.33 & 0.004 & 0.4 & 0.005 \\
$r_{GC}=8$ kpc & 1.97 & 11.0 & 21.8 & 4.0 & 0.30 & 0.32 & 0.006 & 0.9 & 0.003 \\
  & 2.61 & 6.1 & 10.9 & 2.9 & 0.32 & 0.30 & 0.006 & 3 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f2-n2/initial
{\bf run76} & 0.00 & 37.9 & 50.0 & 322.6 & 0.30 & 0.33 & 0.0005 & 0 & - \\
$W_0=3$ & 0.70 & 23.1 & 45.6 & 7.7 & 0.30 & 0.33 & 0.005 & 0.09 & 0.01 \\
$r_v=8.0$ pc & 1.40 & 19.9 & 40.6 & 5.8 & 0.30 & 0.33 & 0.006 & 0.2 & 0.009 \\
$r_{GC}=8$ kpc & 2.11 & 16.4 & 33.8 & 4.7 & 0.30 & 0.32 & 0.01 & 0.5 & 0.008 \\
  & 2.79 & 12.9 & 25.9 & 4.2 & 0.31 & 0.32 & 0.01 & 1 & 0.006 \\
  & 3.49 & 8.7 & 16.3 & 3.5 & 0.33 & 0.30 & 0.02 & 2 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f2-n3/initial
{\bf run77} & 0.00 & 45.5 & 60.0 & 296.6 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=3$ & 0.74 & 28.3 & 56.3 & 9.2 & 0.30 & 0.33 & 0.004 & 0.06 & 0.01 \\
$r_v=8.0$ pc & 1.49 & 24.9 & 51.4 & 7.4 & 0.30 & 0.33 & 0.008 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.24 & 21.5 & 45.0 & 6.2 & 0.30 & 0.32 & 0.01 & 0.3 & 0.009 \\
  & 3.01 & 18.5 & 38.5 & 5.8 & 0.30 & 0.32 & 0.02 & 0.6 & 0.008 \\
  & 3.74 & 15.6 & 31.9 & 5.5 & 0.31 & 0.31 & 0.02 & 1 & 0.008 \\
  & 4.48 & 12.4 & 24.3 & 5.2 & 0.32 & 0.30 & 0.02 & 2 & 0.007 \\
  & 5.20 & 8.8 & 16.1 & 4.4 & 0.33 & 0.29 & 0.02 & 3 & 0.007 \\
  & 5.95 & 5.0 & 7.9 & 4.4 & 0.37 & 0.26 & 0.03 & 8 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f3-n1/initial
{\bf run78} & 0.00 & 33.1 & 40.0 & 285.9 & 0.50 & 0.30 & 0.0007 & 0 & - \\
$W_0=3$ & 0.62 & 19.9 & 35.4 & 6.8 & 0.50 & 0.30 & 0.002 & 0.1 & 0.006 \\
$r_v=8.0$ pc & 1.25 & 16.3 & 29.7 & 5.2 & 0.50 & 0.30 & 0.003 & 0.4 & 0.004 \\
$r_{GC}=8$ kpc & 1.87 & 12.8 & 22.9 & 4.8 & 0.50 & 0.29 & 0.005 & 0.8 & 0.003 \\
  & 2.48 & 7.1 & 11.6 & 3.5 & 0.52 & 0.26 & 0.006 & 3 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f3-n2/initial
{\bf run79} & 0.00 & 41.5 & 50.0 & 310.4 & 0.50 & 0.30 & 0.0003 & 0 & - \\
$W_0=3$ & 0.68 & 25.7 & 46.0 & 8.4 & 0.50 & 0.31 & 0.005 & 0.08 & 0.008 \\
$r_v=8.0$ pc & 1.34 & 22.3 & 41.1 & 6.9 & 0.49 & 0.30 & 0.007 & 0.2 & 0.009 \\
$r_{GC}=8$ kpc & 2.02 & 18.6 & 34.6 & 6.0 & 0.50 & 0.30 & 0.01 & 0.5 & 0.006 \\
  & 2.67 & 14.8 & 27.0 & 4.9 & 0.50 & 0.29 & 0.01 & 0.9 & 0.006 \\
  & 3.35 & 10.8 & 18.7 & 4.3 & 0.52 & 0.27 & 0.02 & 2 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c1-f3-n3/initial
{\bf run80} & 0.00 & 50.1 & 60.0 & 299.2 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=3$ & 0.72 & 31.3 & 56.3 & 10.1 & 0.49 & 0.30 & 0.005 & 0.06 & 0.02 \\
$r_v=8.0$ pc & 1.44 & 27.8 & 51.8 & 7.8 & 0.49 & 0.30 & 0.01 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.14 & 24.3 & 45.9 & 6.8 & 0.49 & 0.30 & 0.01 & 0.3 & 0.01 \\
  & 2.83 & 21.1 & 39.7 & 6.3 & 0.50 & 0.29 & 0.02 & 0.5 & 0.01 \\
  & 3.56 & 17.9 & 33.0 & 6.2 & 0.50 & 0.28 & 0.02 & 0.9 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f1-n1/initial
{\bf run81} & 0.00 & 27.1 & 40.0 & 211.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.69 & 14.8 & 32.5 & 6.2 & 0.10 & 0.33 & 0.001 & 0.2 & 0.003 \\
$r_v=8.0$ pc & 1.38 & 11.8 & 26.6 & 4.8 & 0.10 & 0.33 & 0.003 & 0.5 & 0.004 \\
$r_{GC}=8$ kpc & 2.06 & 8.5 & 18.9 & 3.5 & 0.10 & 0.32 & 0.004 & 1 & 0.003 \\
  & 2.74 & 4.4 & 8.6 & 2.4 & 0.11 & 0.31 & 0.004 & 4 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f1-n2/initial
{\bf run82} & 0.00 & 34.1 & 50.0 & 260.1 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.74 & 19.5 & 43.1 & 7.2 & 0.10 & 0.33 & 0.003 & 0.2 & 0.004 \\
$r_v=8.0$ pc & 1.48 & 16.3 & 37.3 & 5.9 & 0.10 & 0.33 & 0.004 & 0.3 & 0.004 \\
$r_{GC}=8$ kpc & 2.21 & 13.3 & 30.5 & 4.7 & 0.10 & 0.32 & 0.006 & 0.7 & 0.003 \\
  & 2.94 & 10.4 & 23.5 & 4.2 & 0.10 & 0.32 & 0.007 & 1 & 0.004 \\
  & 3.69 & 7.0 & 14.6 & 4.1 & 0.11 & 0.31 & 0.006 & 3 & 0.004 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f1-n3/initial
{\bf run83} & 0.00 & 40.8 & 60.0 & 227.1 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=4$ & 0.80 & 24.0 & 53.6 & 8.7 & 0.10 & 0.33 & 0.005 & 0.1 & 0.003 \\
$r_v=8.0$ pc & 1.58 & 20.6 & 47.8 & 6.5 & 0.10 & 0.33 & 0.008 & 0.3 & 0.005 \\
$r_{GC}=8$ kpc & 2.36 & 17.7 & 41.6 & 5.9 & 0.10 & 0.32 & 0.01 & 0.5 & 0.005 \\
  & 3.15 & 15.1 & 35.4 & 5.3 & 0.10 & 0.32 & 0.02 & 0.7 & 0.006 \\
  & 3.93 & 12.5 & 28.5 & 5.2 & 0.10 & 0.31 & 0.02 & 1 & 0.005 \\
  & 4.70 & 10.0 & 21.9 & 5.3 & 0.11 & 0.31 & 0.02 & 2 & 0.006 \\
  & 5.51 & 7.3 & 14.7 & 5.2 & 0.12 & 0.30 & 0.01 & 3 & 0.007 \\
  & 6.27 & 4.7 & 8.4 & 5.2 & 0.13 & 0.28 & 0.01 & 7 & 0.007 \\
  & 7.06 & 2.4 & 3.7 & 6.7 & 0.17 & 0.25 & 0.01 & 2e+01 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f2-n1/initial
{\bf run84} & 0.00 & 30.0 & 40.0 & 237.7 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=4$ & 0.66 & 16.6 & 32.7 & 7.5 & 0.30 & 0.33 & 0.002 & 0.2 & 0.003 \\
$r_v=8.0$ pc & 1.32 & 13.5 & 26.9 & 5.8 & 0.30 & 0.32 & 0.003 & 0.5 & 0.002 \\
$r_{GC}=8$ kpc & 1.97 & 9.9 & 19.6 & 4.3 & 0.31 & 0.31 & 0.003 & 1 & 0.003 \\
  & 2.61 & 6.2 & 11.1 & 4.1 & 0.33 & 0.29 & 0.006 & 3 & 0.002 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f2-n2/initial
{\bf run85} & 0.00 & 37.9 & 50.0 & 419.4 & 0.30 & 0.33 & 0.0005 & 0 & - \\
$W_0=4$ & 0.70 & 21.8 & 43.2 & 8.7 & 0.30 & 0.33 & 0.004 & 0.2 & 0.006 \\
$r_v=8.0$ pc & 1.40 & 18.3 & 37.2 & 6.8 & 0.30 & 0.33 & 0.009 & 0.4 & 0.006 \\
$r_{GC}=8$ kpc & 2.10 & 15.0 & 30.7 & 5.5 & 0.30 & 0.32 & 0.01 & 0.7 & 0.005 \\
  & 2.80 & 11.7 & 23.4 & 5.4 & 0.31 & 0.31 & 0.02 & 1 & 0.005 \\
  & 3.49 & 8.2 & 15.2 & 5.0 & 0.32 & 0.30 & 0.02 & 3 & 0.005 \\
  & 4.18 & 2.9 & 4.2 & 3.7 & 0.37 & 0.27 & 0.02 & 1e+01 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f2-n3/initial
{\bf run86} & 0.00 & 45.5 & 60.0 & 389.2 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=4$ & 0.74 & 27.2 & 53.9 & 9.9 & 0.30 & 0.33 & 0.006 & 0.1 & 0.009 \\
$r_v=8.0$ pc & 1.49 & 23.6 & 48.4 & 7.8 & 0.30 & 0.33 & 0.01 & 0.2 & 0.007 \\
$r_{GC}=8$ kpc & 2.23 & 20.0 & 41.7 & 6.8 & 0.30 & 0.32 & 0.01 & 0.5 & 0.007 \\
  & 2.99 & 17.1 & 35.3 & 6.2 & 0.30 & 0.32 & 0.02 & 0.8 & 0.007 \\
  & 3.73 & 14.3 & 28.8 & 5.8 & 0.31 & 0.31 & 0.02 & 1 & 0.007 \\
  & 4.47 & 11.1 & 21.3 & 5.8 & 0.32 & 0.30 & 0.02 & 2 & 0.008 \\
  & 5.20 & 8.0 & 14.3 & 6.2 & 0.34 & 0.28 & 0.03 & 4 & 0.007 \\
  & 5.94 & 4.9 & 7.7 & 5.5 & 0.37 & 0.26 & 0.03 & 9 & 0.007 \\
  & 6.68 & 2.4 & 3.1 & 11.4 & 0.45 & 0.20 & 0.03 & 3e+01 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f3-n1/initial
{\bf run87} & 0.00 & 33.1 & 40.0 & 385.2 & 0.50 & 0.30 & 0.0007 & 0 & - \\
$W_0=4$ & 0.62 & 18.4 & 32.8 & 7.5 & 0.49 & 0.30 & 0.004 & 0.2 & 0.003 \\
$r_v=8.0$ pc & 1.24 & 15.1 & 27.3 & 5.9 & 0.50 & 0.30 & 0.007 & 0.5 & 0.003 \\
$r_{GC}=8$ kpc & 1.87 & 11.1 & 19.9 & 4.7 & 0.50 & 0.29 & 0.008 & 1 & 0.004 \\
  & 2.48 & 5.7 & 9.0 & 3.6 & 0.52 & 0.27 & 0.006 & 4 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f3-n2/initial
{\bf run88} & 0.00 & 41.5 & 50.0 & 402.5 & 0.50 & 0.30 & 0.0003 & 0 & - \\
$W_0=4$ & 0.68 & 24.5 & 43.8 & 10.3 & 0.50 & 0.30 & 0.004 & 0.1 & 0.004 \\
$r_v=8.0$ pc & 1.34 & 21.0 & 38.5 & 8.0 & 0.50 & 0.30 & 0.007 & 0.3 & 0.004 \\
$r_{GC}=8$ kpc & 2.02 & 17.3 & 32.1 & 7.1 & 0.50 & 0.30 & 0.009 & 0.6 & 0.005 \\
  & 2.67 & 14.1 & 25.7 & 6.0 & 0.50 & 0.29 & 0.01 & 1 & 0.006 \\
  & 3.34 & 10.8 & 18.8 & 5.6 & 0.51 & 0.28 & 0.02 & 2 & 0.005 \\
  & 4.00 & 6.9 & 10.8 & 6.2 & 0.53 & 0.26 & 0.03 & 4 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c2-f3-n3/initial
{\bf run89} & 0.00 & 50.1 & 60.0 & 389.3 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=4$ & 0.71 & 30.1 & 54.0 & 10.9 & 0.49 & 0.30 & 0.005 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.44 & 26.2 & 48.5 & 9.1 & 0.49 & 0.30 & 0.01 & 0.2 & 0.008 \\
$r_{GC}=8$ kpc & 2.13 & 22.4 & 42.2 & 7.7 & 0.49 & 0.29 & 0.01 & 0.4 & 0.007 \\
  & 2.83 & 19.1 & 35.8 & 7.5 & 0.50 & 0.29 & 0.02 & 0.7 & 0.008 \\
  & 3.53 & 15.9 & 29.2 & 6.7 & 0.50 & 0.28 & 0.02 & 1 & 0.008 \\
  & 4.25 & 12.7 & 22.3 & 6.8 & 0.51 & 0.27 & 0.02 & 2 & 0.008 \\
  & 4.95 & 9.3 & 15.1 & 7.3 & 0.53 & 0.25 & 0.03 & 4 & 0.008 \\
  & 5.66 & 5.9 & 8.5 & 8.4 & 0.56 & 0.23 & 0.03 & 8 & 0.008 \\
  & 6.36 & 3.1 & 3.8 & 9.8 & 0.61 & 0.19 & 0.02 & 2e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f1-n1/initial
{\bf run90} & 0.00 & 27.1 & 40.0 & 317.6 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.69 & 13.5 & 29.7 & 7.2 & 0.10 & 0.33 & 0.005 & 0.3 & 0.003 \\
$r_v=8.0$ pc & 1.38 & 10.7 & 24.0 & 6.0 & 0.10 & 0.33 & 0.007 & 0.7 & 0.003 \\
$r_{GC}=8$ kpc & 2.06 & 8.2 & 18.1 & 4.5 & 0.10 & 0.33 & 0.006 & 1 & 0.003 \\
  & 2.74 & 5.5 & 11.4 & 4.1 & 0.11 & 0.32 & 0.007 & 3 & 0.003 \\
  & 3.43 & 2.1 & 3.6 & 3.3 & 0.13 & 0.29 & 0.003 & 1e+01 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f1-n2/initial
{\bf run91} & 0.00 & 34.1 & 50.0 & 373.0 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.74 & 17.8 & 39.5 & 9.4 & 0.10 & 0.33 & 0.003 & 0.3 & 0.004 \\
$r_v=8.0$ pc & 1.48 & 14.9 & 34.1 & 7.7 & 0.10 & 0.33 & 0.005 & 0.5 & 0.005 \\
$r_{GC}=8$ kpc & 2.21 & 12.2 & 27.9 & 6.1 & 0.10 & 0.32 & 0.008 & 0.8 & 0.005 \\
  & 2.94 & 9.7 & 21.7 & 6.2 & 0.11 & 0.32 & 0.01 & 1 & 0.005 \\
  & 3.69 & 7.5 & 15.8 & 6.3 & 0.11 & 0.31 & 0.01 & 2 & 0.005 \\
  & 4.41 & 5.3 & 10.5 & 7.4 & 0.12 & 0.30 & 0.02 & 4 & 0.005 \\
  & 5.14 & 3.3 & 5.6 & 11.2 & 0.14 & 0.28 & 0.02 & 9 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f1-n3/initial
{\bf run92} & 0.00 & 40.8 & 60.0 & 326.8 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=5$ & 0.79 & 22.4 & 50.0 & 10.9 & 0.10 & 0.33 & 0.006 & 0.2 & 0.005 \\
$r_v=8.0$ pc & 1.57 & 19.0 & 44.0 & 8.6 & 0.10 & 0.33 & 0.01 & 0.4 & 0.004 \\
$r_{GC}=8$ kpc & 2.36 & 16.2 & 38.0 & 7.4 & 0.10 & 0.32 & 0.01 & 0.6 & 0.005 \\
  & 3.14 & 13.8 & 32.0 & 8.0 & 0.10 & 0.32 & 0.02 & 0.9 & 0.006 \\
  & 3.93 & 11.5 & 25.9 & 7.7 & 0.11 & 0.32 & 0.02 & 1 & 0.006 \\
  & 4.70 & 9.1 & 19.6 & 8.7 & 0.11 & 0.31 & 0.03 & 2 & 0.006 \\
  & 5.49 & 6.9 & 13.9 & 8.2 & 0.12 & 0.30 & 0.03 & 4 & 0.006 \\
  & 6.27 & 4.9 & 9.2 & 10.2 & 0.13 & 0.29 & 0.03 & 6 & 0.007 \\
  & 7.05 & 3.4 & 5.7 & 12.9 & 0.14 & 0.27 & 0.02 & 1e+01 & 0.007 \\
  & 7.83 & 2.1 & 3.1 & 45.2 & 0.18 & 0.25 & 0.009 & 2e+01 & 0.008 \\
  & 8.31 & 1.4 & 1.7 & 148.9 & 0.22 & 0.22 & 0 & 5e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f2-n1/initial
{\bf run93} & 0.00 & 30.0 & 40.0 & 353.2 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=5$ & 0.66 & 15.4 & 30.1 & 9.1 & 0.30 & 0.33 & 0.007 & 0.3 & 0.005 \\
$r_v=8.0$ pc & 1.31 & 12.4 & 24.7 & 7.7 & 0.30 & 0.33 & 0.01 & 0.6 & 0.005 \\
$r_{GC}=8$ kpc & 1.95 & 9.5 & 18.8 & 6.1 & 0.30 & 0.32 & 0.01 & 1 & 0.005 \\
  & 2.61 & 6.6 & 12.2 & 5.3 & 0.32 & 0.30 & 0.02 & 3 & 0.004 \\
  & 3.25 & 3.8 & 6.0 & 6.0 & 0.35 & 0.28 & 0.007 & 7 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f2-n2/initial
{\bf run94} & 0.00 & 37.9 & 50.0 & 612.6 & 0.30 & 0.33 & 0.0005 & 0 & - \\
$W_0=5$ & 0.70 & 20.1 & 39.8 & 10.4 & 0.30 & 0.33 & 0.004 & 0.3 & 0.004 \\
$r_v=8.0$ pc & 1.40 & 16.8 & 34.2 & 9.3 & 0.30 & 0.33 & 0.007 & 0.5 & 0.004 \\
$r_{GC}=8$ kpc & 2.10 & 13.8 & 28.3 & 8.1 & 0.30 & 0.32 & 0.008 & 0.8 & 0.004 \\
  & 2.79 & 10.9 & 21.8 & 7.0 & 0.31 & 0.31 & 0.01 & 1 & 0.004 \\
  & 3.49 & 8.3 & 15.5 & 8.0 & 0.32 & 0.30 & 0.01 & 2 & 0.005 \\
  & 4.19 & 5.8 & 9.8 & 8.6 & 0.35 & 0.28 & 0.02 & 5 & 0.004 \\
  & 4.88 & 3.5 & 5.0 & 12.2 & 0.39 & 0.25 & 0.02 & 1e+01 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f2-n3/initial
{\bf run95} & 0.00 & 45.5 & 60.0 & 588.4 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=5$ & 0.75 & 25.2 & 50.0 & 11.6 & 0.30 & 0.33 & 0.006 & 0.2 & 0.006 \\
$r_v=8.0$ pc & 1.50 & 21.4 & 44.0 & 9.6 & 0.30 & 0.33 & 0.009 & 0.4 & 0.006 \\
$r_{GC}=8$ kpc & 2.23 & 18.1 & 37.8 & 7.7 & 0.30 & 0.32 & 0.01 & 0.6 & 0.006 \\
  & 2.97 & 15.4 & 31.6 & 8.0 & 0.30 & 0.32 & 0.02 & 1 & 0.005 \\
  & 3.73 & 12.7 & 25.3 & 7.9 & 0.31 & 0.31 & 0.02 & 1 & 0.006 \\
  & 4.47 & 10.0 & 19.0 & 8.6 & 0.32 & 0.30 & 0.03 & 2 & 0.006 \\
  & 5.20 & 7.5 & 13.1 & 8.7 & 0.34 & 0.28 & 0.03 & 4 & 0.007 \\
  & 5.94 & 5.1 & 8.1 & 9.2 & 0.37 & 0.25 & 0.03 & 9 & 0.007 \\
  & 6.68 & 3.3 & 4.4 & 17.3 & 0.42 & 0.21 & 0.02 & 2e+01 & 0.008 \\
  & 7.42 & 1.7 & 1.9 & 66.1 & 0.49 & 0.17 & 0.03 & 6e+01 & 0.008 \\
  & 7.56 & 1.5 & 1.5 & 162.3 & 0.51 & 0.16 & 0.03 & 8e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f3-n1/initial
{\bf run96} & 0.00 & 33.1 & 40.0 & 592.6 & 0.50 & 0.30 & 0.0007 & 0 & - \\
$W_0=5$ & 0.62 & 17.1 & 30.4 & 8.8 & 0.50 & 0.30 & 0.004 & 0.3 & 0.001 \\
$r_v=8.0$ pc & 1.25 & 13.8 & 25.0 & 8.0 & 0.50 & 0.30 & 0.009 & 0.6 & 0.002 \\
$r_{GC}=8$ kpc & 1.87 & 10.6 & 18.9 & 6.3 & 0.50 & 0.29 & 0.01 & 1 & 0.003 \\
  & 2.48 & 7.5 & 12.7 & 5.6 & 0.51 & 0.28 & 0.02 & 2 & 0.003 \\
  & 3.10 & 4.3 & 6.2 & 5.2 & 0.54 & 0.24 & 0.03 & 7 & 0.003 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f3-n2/initial
{\bf run97} & 0.00 & 41.5 & 50.0 & 586.3 & 0.50 & 0.30 & 0.0003 & 0 & - \\
$W_0=5$ & 0.67 & 22.5 & 40.3 & 11.9 & 0.50 & 0.31 & 0.005 & 0.2 & 0.004 \\
$r_v=8.0$ pc & 1.34 & 19.0 & 34.9 & 10.1 & 0.49 & 0.30 & 0.01 & 0.4 & 0.004 \\
$r_{GC}=8$ kpc & 2.01 & 15.7 & 29.0 & 9.0 & 0.50 & 0.30 & 0.01 & 0.7 & 0.005 \\
  & 2.67 & 12.7 & 23.1 & 7.9 & 0.50 & 0.29 & 0.02 & 1 & 0.005 \\
  & 3.34 & 9.9 & 17.1 & 9.3 & 0.51 & 0.28 & 0.02 & 2 & 0.006 \\
  & 4.00 & 7.0 & 11.1 & 9.9 & 0.53 & 0.26 & 0.03 & 4 & 0.006 \\
  & 4.67 & 4.6 & 6.4 & 12.2 & 0.56 & 0.23 & 0.03 & 9 & 0.007 \\
  & 5.34 & 2.7 & 3.1 & 30.1 & 0.61 & 0.19 & 0.03 & 2e+01 & 0.007 \\
  & 5.88 & 1.5 & 1.5 & 96.8 & 0.67 & 0.14 & 0 & 7e+01 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r2-c3-f3-n3/initial
{\bf run98} & 0.00 & 50.1 & 60.0 & 581.4 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=5$ & 0.71 & 28.2 & 50.5 & 13.9 & 0.49 & 0.30 & 0.005 & 0.2 & 0.009 \\
$r_v=8.0$ pc & 1.43 & 24.1 & 44.7 & 10.8 & 0.49 & 0.30 & 0.009 & 0.3 & 0.008 \\
$r_{GC}=8$ kpc & 2.13 & 20.7 & 38.7 & 9.7 & 0.50 & 0.30 & 0.01 & 0.6 & 0.009 \\
  & 2.85 & 17.6 & 32.8 & 8.9 & 0.50 & 0.29 & 0.02 & 0.9 & 0.009 \\
  & 3.54 & 14.9 & 27.3 & 10.0 & 0.50 & 0.28 & 0.02 & 1 & 0.009 \\
  & 4.24 & 12.1 & 21.3 & 9.4 & 0.51 & 0.27 & 0.03 & 2 & 0.009 \\
  & 4.95 & 9.3 & 15.4 & 10.4 & 0.53 & 0.25 & 0.04 & 4 & 0.008 \\
  & 5.65 & 6.8 & 10.2 & 14.1 & 0.56 & 0.23 & 0.03 & 6 & 0.009 \\
  & 6.36 & 4.6 & 6.1 & 23.2 & 0.60 & 0.20 & 0.03 & 1e+01 & 0.009 \\
  & 7.07 & 2.9 & 3.2 & 67.8 & 0.65 & 0.15 & 0.04 & 3e+01 & 0.009 \\
  & 7.58 & 1.8 & 1.7 & 295.5 & 0.72 & 0.10 & 0.04 & 1e+02 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f1-n1/initial
{\bf run99} & 0.00 & 27.1 & 40.0 & 160.6 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=3$ & 0.69 & 17.0 & 37.7 & 5.2 & 0.10 & 0.33 & 0.001 & 0.05 & 0.004 \\
$r_v=8.0$ pc & 1.38 & 15.0 & 34.4 & 4.4 & 0.10 & 0.33 & 0.003 & 0.2 & 0.008 \\
$r_{GC}=10$ kpc & 2.07 & 13.0 & 30.3 & 3.7 & 0.10 & 0.33 & 0.004 & 0.3 & 0.008 \\
  & 2.74 & 11.3 & 26.2 & 3.1 & 0.10 & 0.32 & 0.005 & 0.5 & 0.006 \\
  & 3.44 & 9.7 & 22.1 & 3.0 & 0.10 & 0.32 & 0.007 & 0.8 & 0.006 \\
  & 4.13 & 8.0 & 17.6 & 3.0 & 0.10 & 0.31 & 0.007 & 1 & 0.006 \\
  & 4.80 & 5.9 & 12.4 & 2.9 & 0.11 & 0.31 & 0.009 & 2 & 0.006 \\
  & 5.49 & 3.8 & 7.0 & 2.6 & 0.13 & 0.29 & 0.009 & 5 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f1-n2/initial
{\bf run100} & 0.00 & 34.1 & 50.0 & 201.8 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=3$ & 0.74 & 21.5 & 47.9 & 6.4 & 0.10 & 0.33 & 0.002 & 0.04 & 0.02 \\
$r_v=8.0$ pc & 1.48 & 19.5 & 45.1 & 5.2 & 0.10 & 0.33 & 0.005 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.23 & 17.4 & 41.2 & 4.4 & 0.10 & 0.33 & 0.007 & 0.2 & 0.009 \\
  & 2.94 & 15.8 & 37.6 & 4.0 & 0.10 & 0.32 & 0.009 & 0.3 & 0.008 \\
  & 3.69 & 14.1 & 33.4 & 4.2 & 0.10 & 0.32 & 0.01 & 0.5 & 0.007 \\
  & 4.43 & 12.5 & 29.3 & 4.1 & 0.10 & 0.32 & 0.01 & 0.7 & 0.007 \\
  & 5.14 & 11.0 & 25.1 & 4.0 & 0.11 & 0.31 & 0.01 & 1 & 0.007 \\
  & 5.89 & 9.3 & 20.6 & 4.3 & 0.11 & 0.31 & 0.02 & 2 & 0.007 \\
  & 6.62 & 7.5 & 15.9 & 4.3 & 0.12 & 0.30 & 0.01 & 2 & 0.007 \\
  & 7.35 & 5.9 & 11.7 & 5.0 & 0.13 & 0.29 & 0.02 & 4 & 0.006 \\
  & 8.09 & 4.2 & 7.8 & 5.2 & 0.14 & 0.28 & 0.02 & 6 & 0.006 \\
  & 8.81 & 2.8 & 4.7 & 7.3 & 0.16 & 0.27 & 0.01 & 1e+01 & 0.007 \\
  & 9.55 & 1.7 & 2.5 & 12.6 & 0.19 & 0.26 & 0.006 & 2e+01 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f1-n3/initial
{\bf run101} & 0.00 & 40.8 & 60.0 & 178.2 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=3$ & 0.80 & 25.9 & 58.2 & 7.6 & 0.10 & 0.33 & 0.003 & 0.02 & 0.03 \\
$r_v=8.0$ pc & 1.58 & 23.7 & 55.6 & 5.9 & 0.10 & 0.33 & 0.005 & 0.07 & 0.02 \\
$r_{GC}=10$ kpc & 2.37 & 21.8 & 52.3 & 5.3 & 0.10 & 0.33 & 0.006 & 0.1 & 0.01 \\
  & 3.14 & 20.3 & 49.0 & 5.1 & 0.10 & 0.33 & 0.008 & 0.2 & 0.01 \\
  & 3.96 & 18.8 & 45.3 & 5.0 & 0.10 & 0.32 & 0.01 & 0.3 & 0.01 \\
  & 4.72 & 17.3 & 41.6 & 4.7 & 0.10 & 0.32 & 0.01 & 0.5 & 0.01 \\
  & 5.49 & 15.9 & 37.8 & 4.9 & 0.10 & 0.32 & 0.01 & 0.6 & 0.009 \\
  & 6.28 & 14.4 & 33.9 & 5.0 & 0.11 & 0.31 & 0.02 & 0.8 & 0.009 \\
  & 7.06 & 13.0 & 29.8 & 5.2 & 0.11 & 0.31 & 0.02 & 1 & 0.009 \\
  & 7.84 & 11.6 & 25.9 & 5.3 & 0.11 & 0.30 & 0.02 & 1 & 0.009 \\
  & 8.65 & 10.1 & 22.1 & 5.5 & 0.12 & 0.30 & 0.02 & 2 & 0.009 \\
  & 9.41 & 8.8 & 18.6 & 6.0 & 0.12 & 0.29 & 0.03 & 3 & 0.009 \\
  & 10.01 & 7.9 & 16.1 & 7.1 & 0.12 & 0.28 & 0.03 & 3 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f2-n1/initial
{\bf run102} & 0.00 & 30.0 & 40.0 & 181.2 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=3$ & 0.66 & 19.0 & 37.7 & 6.1 & 0.30 & 0.33 & 0.002 & 0.05 & 0.01 \\
$r_v=8.0$ pc & 1.32 & 17.0 & 34.9 & 5.0 & 0.30 & 0.33 & 0.004 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 1.96 & 15.0 & 31.2 & 4.6 & 0.30 & 0.32 & 0.005 & 0.3 & 0.007 \\
  & 2.62 & 13.1 & 27.1 & 4.2 & 0.30 & 0.32 & 0.006 & 0.5 & 0.006 \\
  & 3.27 & 11.1 & 22.7 & 3.9 & 0.31 & 0.31 & 0.008 & 0.8 & 0.005 \\
  & 3.90 & 9.3 & 18.2 & 3.7 & 0.31 & 0.30 & 0.01 & 1 & 0.005 \\
  & 4.57 & 7.0 & 13.0 & 3.7 & 0.33 & 0.29 & 0.01 & 2 & 0.005 \\
  & 5.21 & 4.8 & 8.1 & 4.0 & 0.35 & 0.28 & 0.02 & 5 & 0.005 \\
  & 5.86 & 2.7 & 3.9 & 3.8 & 0.39 & 0.25 & 0.01 & 1e+01 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f2-n2/initial
{\bf run103} & 0.00 & 37.9 & 50.0 & 322.6 & 0.30 & 0.33 & 0.0005 & 0 & - \\
$W_0=3$ & 0.70 & 24.0 & 47.9 & 6.9 & 0.30 & 0.33 & 0.004 & 0.04 & 0.02 \\
$r_v=8.0$ pc & 1.41 & 21.8 & 45.0 & 6.0 & 0.30 & 0.33 & 0.007 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.11 & 19.6 & 41.4 & 5.1 & 0.30 & 0.33 & 0.009 & 0.2 & 0.009 \\
  & 2.81 & 17.6 & 37.4 & 4.7 & 0.30 & 0.32 & 0.01 & 0.3 & 0.008 \\
  & 3.51 & 15.8 & 33.4 & 4.5 & 0.30 & 0.32 & 0.01 & 0.5 & 0.008 \\
  & 4.20 & 13.9 & 28.9 & 4.8 & 0.30 & 0.31 & 0.02 & 0.8 & 0.007 \\
  & 4.89 & 11.9 & 24.0 & 4.3 & 0.31 & 0.31 & 0.01 & 1 & 0.008 \\
  & 5.59 & 9.9 & 19.4 & 4.3 & 0.32 & 0.30 & 0.02 & 2 & 0.008 \\
  & 6.29 & 7.8 & 14.5 & 4.5 & 0.33 & 0.29 & 0.02 & 3 & 0.008 \\
  & 6.98 & 5.5 & 9.5 & 4.4 & 0.36 & 0.27 & 0.02 & 5 & 0.007 \\
  & 7.66 & 3.4 & 5.1 & 5.9 & 0.39 & 0.25 & 0.02 & 1e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f2-n3/initial
{\bf run104} & 0.00 & 45.5 & 60.0 & 296.6 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=3$ & 0.75 & 29.1 & 58.2 & 9.1 & 0.30 & 0.33 & 0.004 & 0.02 & 0.03 \\
$r_v=8.0$ pc & 1.48 & 26.8 & 55.8 & 7.3 & 0.30 & 0.33 & 0.007 & 0.07 & 0.02 \\
$r_{GC}=10$ kpc & 2.26 & 24.5 & 52.3 & 6.0 & 0.30 & 0.33 & 0.01 & 0.1 & 0.01 \\
  & 2.98 & 22.7 & 49.0 & 5.7 & 0.30 & 0.32 & 0.01 & 0.2 & 0.01 \\
  & 3.73 & 21.0 & 45.2 & 5.9 & 0.30 & 0.32 & 0.01 & 0.4 & 0.01 \\
  & 4.47 & 19.2 & 41.3 & 5.5 & 0.30 & 0.31 & 0.02 & 0.5 & 0.01 \\
  & 5.20 & 17.5 & 37.3 & 5.5 & 0.31 & 0.31 & 0.02 & 0.7 & 0.009 \\
  & 5.95 & 15.8 & 32.9 & 6.0 & 0.31 & 0.30 & 0.02 & 0.9 & 0.009 \\
  & 6.70 & 14.0 & 28.6 & 6.0 & 0.32 & 0.30 & 0.03 & 1 & 0.009 \\
  & 7.43 & 12.3 & 24.3 & 6.0 & 0.32 & 0.29 & 0.03 & 2 & 0.009 \\
  & 8.17 & 10.6 & 20.1 & 6.6 & 0.33 & 0.29 & 0.03 & 2 & 0.009 \\
  & 8.92 & 8.9 & 16.2 & 7.8 & 0.34 & 0.28 & 0.03 & 3 & 0.01 \\
  & 9.65 & 7.2 & 12.4 & 11.0 & 0.36 & 0.26 & 0.03 & 5 & 0.01 \\
  & 10.01 & 6.5 & 10.8 & 10.4 & 0.37 & 0.25 & 0.03 & 6 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f3-n1/initial
{\bf run105} & 0.00 & 33.1 & 40.0 & 285.9 & 0.50 & 0.30 & 0.0007 & 0 & - \\
$W_0=3$ & 0.62 & 21.1 & 37.8 & 7.4 & 0.50 & 0.30 & 0.004 & 0.05 & 0.01 \\
$r_v=8.0$ pc & 1.25 & 18.8 & 34.8 & 6.3 & 0.50 & 0.30 & 0.006 & 0.2 & 0.008 \\
$r_{GC}=10$ kpc & 1.86 & 16.6 & 31.3 & 4.7 & 0.50 & 0.30 & 0.008 & 0.3 & 0.005 \\
  & 2.51 & 14.6 & 27.4 & 4.5 & 0.50 & 0.29 & 0.01 & 0.5 & 0.004 \\
  & 3.10 & 12.6 & 23.3 & 4.5 & 0.50 & 0.29 & 0.01 & 0.8 & 0.005 \\
  & 3.72 & 10.6 & 19.1 & 4.3 & 0.51 & 0.28 & 0.01 & 1 & 0.005 \\
  & 4.34 & 8.5 & 14.4 & 4.4 & 0.52 & 0.26 & 0.01 & 2 & 0.005 \\
  & 4.96 & 6.1 & 9.7 & 4.3 & 0.54 & 0.25 & 0.01 & 4 & 0.005 \\
  & 5.57 & 3.9 & 5.5 & 6.1 & 0.57 & 0.22 & 0.009 & 9 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f3-n2/initial
{\bf run106} & 0.00 & 41.5 & 50.0 & 310.4 & 0.50 & 0.30 & 0.0003 & 0 & - \\
$W_0=3$ & 0.68 & 26.8 & 48.1 & 8.9 & 0.50 & 0.31 & 0.003 & 0.03 & 0.02 \\
$r_v=8.0$ pc & 1.34 & 24.4 & 45.5 & 7.1 & 0.49 & 0.30 & 0.007 & 0.09 & 0.02 \\
$r_{GC}=10$ kpc & 2.02 & 22.0 & 42.1 & 6.0 & 0.49 & 0.30 & 0.008 & 0.2 & 0.01 \\
  & 2.67 & 20.0 & 38.5 & 5.8 & 0.49 & 0.30 & 0.01 & 0.3 & 0.01 \\
  & 3.35 & 18.1 & 34.6 & 5.5 & 0.50 & 0.29 & 0.01 & 0.5 & 0.01 \\
  & 4.01 & 16.2 & 30.6 & 5.7 & 0.50 & 0.29 & 0.02 & 0.7 & 0.009 \\
  & 4.68 & 14.3 & 26.4 & 5.7 & 0.50 & 0.28 & 0.02 & 1 & 0.009 \\
  & 5.34 & 12.3 & 22.2 & 6.3 & 0.51 & 0.27 & 0.02 & 1 & 0.009 \\
  & 6.01 & 10.2 & 17.7 & 6.6 & 0.52 & 0.26 & 0.03 & 2 & 0.008 \\
  & 6.68 & 8.3 & 13.6 & 6.3 & 0.53 & 0.25 & 0.03 & 3 & 0.009 \\
  & 7.34 & 6.5 & 9.9 & 6.9 & 0.55 & 0.23 & 0.03 & 5 & 0.009 \\
  & 8.00 & 4.7 & 6.7 & 8.9 & 0.58 & 0.21 & 0.03 & 1e+01 & 0.009 \\
  & 8.67 & 3.3 & 4.2 & 14.5 & 0.62 & 0.18 & 0.03 & 2e+01 & 0.009 \\
  & 9.33 & 2.1 & 2.3 & 40.7 & 0.66 & 0.15 & 0.04 & 4e+01 & 0.009 \\
  & 9.63 & 1.5 & 1.5 & 124.8 & 0.69 & 0.13 & 0.04 & 7e+01 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c1-f3-n3/initial
{\bf run107} & 0.00 & 50.1 & 60.0 & 299.2 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=3$ & 0.72 & 32.2 & 58.2 & 10.3 & 0.49 & 0.30 & 0.004 & 0.02 & 0.04 \\
$r_v=8.0$ pc & 1.43 & 29.7 & 55.8 & 8.4 & 0.49 & 0.30 & 0.007 & 0.07 & 0.03 \\
$r_{GC}=10$ kpc & 2.14 & 27.3 & 52.6 & 6.8 & 0.49 & 0.30 & 0.01 & 0.1 & 0.02 \\
  & 2.85 & 25.2 & 49.2 & 6.9 & 0.49 & 0.30 & 0.01 & 0.2 & 0.02 \\
  & 3.54 & 23.4 & 45.5 & 6.9 & 0.49 & 0.29 & 0.01 & 0.3 & 0.01 \\
  & 4.25 & 21.4 & 41.4 & 6.3 & 0.49 & 0.29 & 0.02 & 0.5 & 0.01 \\
  & 4.96 & 19.3 & 36.9 & 6.8 & 0.49 & 0.28 & 0.02 & 0.7 & 0.01 \\
  & 5.68 & 17.2 & 32.3 & 7.0 & 0.50 & 0.28 & 0.02 & 1 & 0.01 \\
  & 6.37 & 15.3 & 28.1 & 7.2 & 0.50 & 0.27 & 0.03 & 1 & 0.01 \\
  & 7.07 & 13.4 & 23.9 & 7.2 & 0.51 & 0.26 & 0.03 & 2 & 0.01 \\
  & 7.79 & 11.6 & 19.8 & 8.0 & 0.52 & 0.25 & 0.03 & 3 & 0.01 \\
  & 8.49 & 9.6 & 15.8 & 9.1 & 0.53 & 0.24 & 0.04 & 4 & 0.01 \\
  & 9.19 & 7.8 & 12.2 & 9.8 & 0.55 & 0.23 & 0.04 & 5 & 0.01 \\
  & 9.90 & 6.2 & 9.0 & 13.8 & 0.57 & 0.21 & 0.05 & 8 & 0.01 \\
  & 10.01 & 6.0 & 8.6 & 13.2 & 0.57 & 0.21 & 0.05 & 9 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f1-n1/initial
{\bf run108} & 0.00 & 27.1 & 40.0 & 211.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.71 & 16.2 & 35.9 & 6.0 & 0.10 & 0.33 & 0.003 & 0.1 & 0.007 \\
$r_v=8.0$ pc & 1.37 & 14.2 & 32.5 & 4.9 & 0.10 & 0.33 & 0.004 & 0.2 & 0.006 \\
$r_{GC}=10$ kpc & 2.07 & 12.2 & 28.3 & 4.1 & 0.10 & 0.33 & 0.007 & 0.4 & 0.006 \\
  & 2.77 & 10.4 & 24.2 & 3.8 & 0.10 & 0.32 & 0.008 & 0.7 & 0.006 \\
  & 3.43 & 8.9 & 20.2 & 3.5 & 0.10 & 0.32 & 0.01 & 1 & 0.005 \\
  & 4.12 & 7.3 & 16.0 & 3.3 & 0.11 & 0.31 & 0.01 & 2 & 0.005 \\
  & 4.80 & 5.6 & 11.6 & 3.5 & 0.11 & 0.31 & 0.02 & 3 & 0.005 \\
  & 5.49 & 3.9 & 7.4 & 3.6 & 0.12 & 0.30 & 0.02 & 5 & 0.005 \\
  & 6.16 & 2.1 & 3.5 & 4.3 & 0.14 & 0.27 & 0.02 & 1e+01 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f1-n2/initial
{\bf run109} & 0.00 & 34.1 & 50.0 & 260.1 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.74 & 20.8 & 46.4 & 7.4 & 0.10 & 0.33 & 0.002 & 0.07 & 0.005 \\
$r_v=8.0$ pc & 1.49 & 18.6 & 43.0 & 6.1 & 0.10 & 0.33 & 0.006 & 0.2 & 0.01 \\
$r_{GC}=10$ kpc & 2.21 & 16.5 & 39.1 & 5.2 & 0.10 & 0.33 & 0.009 & 0.3 & 0.008 \\
  & 2.96 & 14.7 & 34.8 & 4.7 & 0.10 & 0.33 & 0.01 & 0.4 & 0.009 \\
  & 3.68 & 13.1 & 30.8 & 4.4 & 0.10 & 0.32 & 0.01 & 0.6 & 0.008 \\
  & 4.43 & 11.4 & 26.5 & 4.6 & 0.10 & 0.32 & 0.01 & 0.9 & 0.008 \\
  & 5.16 & 9.8 & 22.1 & 5.0 & 0.10 & 0.32 & 0.02 & 1 & 0.007 \\
  & 5.89 & 8.2 & 17.9 & 5.1 & 0.11 & 0.31 & 0.01 & 2 & 0.008 \\
  & 6.61 & 6.7 & 13.8 & 5.5 & 0.12 & 0.30 & 0.02 & 3 & 0.007 \\
  & 7.36 & 5.2 & 10.1 & 6.3 & 0.13 & 0.29 & 0.02 & 5 & 0.008 \\
  & 8.08 & 4.0 & 7.2 & 9.9 & 0.14 & 0.28 & 0.02 & 7 & 0.007 \\
  & 8.82 & 2.9 & 4.7 & 14.2 & 0.16 & 0.26 & 0.02 & 1e+01 & 0.007 \\
  & 9.55 & 2.0 & 2.9 & 27.3 & 0.19 & 0.24 & 0.03 & 2e+01 & 0.008 \\
  & 10.00 & 1.4 & 2.0 & 93.5 & 0.21 & 0.23 & 0.03 & 4e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f1-n3/initial
{\bf run110} & 0.00 & 40.8 & 60.0 & 227.1 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=4$ & 0.80 & 25.4 & 56.8 & 8.7 & 0.10 & 0.33 & 0.005 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.57 & 22.9 & 53.5 & 7.2 & 0.10 & 0.33 & 0.007 & 0.1 & 0.02 \\
$r_{GC}=10$ kpc & 2.37 & 20.8 & 49.8 & 5.9 & 0.10 & 0.32 & 0.01 & 0.2 & 0.01 \\
  & 3.16 & 19.1 & 46.0 & 6.0 & 0.10 & 0.32 & 0.01 & 0.3 & 0.01 \\
  & 3.94 & 17.5 & 42.1 & 5.7 & 0.10 & 0.32 & 0.01 & 0.4 & 0.01 \\
  & 4.73 & 16.0 & 38.2 & 5.8 & 0.10 & 0.31 & 0.02 & 0.6 & 0.01 \\
  & 5.49 & 14.6 & 34.4 & 5.6 & 0.10 & 0.31 & 0.02 & 0.8 & 0.009 \\
  & 6.30 & 13.0 & 30.1 & 6.1 & 0.10 & 0.31 & 0.02 & 1 & 0.008 \\
  & 7.08 & 11.4 & 25.9 & 6.3 & 0.11 & 0.30 & 0.03 & 1 & 0.008 \\
  & 7.84 & 10.0 & 22.1 & 7.1 & 0.11 & 0.30 & 0.03 & 2 & 0.008 \\
  & 8.62 & 8.6 & 18.4 & 7.6 & 0.11 & 0.29 & 0.03 & 3 & 0.009 \\
  & 9.41 & 7.2 & 14.7 & 8.9 & 0.12 & 0.28 & 0.03 & 4 & 0.009 \\
  & 10.00 & 6.3 & 12.3 & 11.3 & 0.12 & 0.28 & 0.03 & 5 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f2-n1/initial
{\bf run111} & 0.00 & 30.0 & 40.0 & 237.7 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=4$ & 0.66 & 18.3 & 36.2 & 7.8 & 0.30 & 0.33 & 0.004 & 0.1 & 0.006 \\
$r_v=8.0$ pc & 1.30 & 16.0 & 32.7 & 6.1 & 0.30 & 0.33 & 0.005 & 0.2 & 0.006 \\
$r_{GC}=10$ kpc & 1.97 & 13.8 & 28.7 & 5.4 & 0.30 & 0.32 & 0.006 & 0.4 & 0.006 \\
  & 2.61 & 11.9 & 24.5 & 5.2 & 0.30 & 0.32 & 0.007 & 0.7 & 0.006 \\
  & 3.26 & 10.0 & 20.1 & 5.5 & 0.31 & 0.31 & 0.009 & 1 & 0.006 \\
  & 3.91 & 8.0 & 15.6 & 5.7 & 0.32 & 0.30 & 0.01 & 2 & 0.005 \\
  & 4.56 & 6.1 & 11.1 & 5.5 & 0.33 & 0.28 & 0.01 & 3 & 0.005 \\
  & 5.21 & 4.3 & 7.1 & 5.8 & 0.36 & 0.27 & 0.004 & 6 & 0.005 \\
  & 5.85 & 2.9 & 4.2 & 7.8 & 0.39 & 0.24 & 0.008 & 1e+01 & 0.005 \\
  & 6.50 & 1.7 & 2.0 & 17.3 & 0.45 & 0.20 & 0.009 & 3e+01 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f2-n2/initial
{\bf run112} & 0.00 & 37.9 & 50.0 & 419.4 & 0.30 & 0.33 & 0.0005 & 0 & - \\
$W_0=4$ & 0.70 & 23.3 & 46.4 & 9.0 & 0.30 & 0.33 & 0.004 & 0.07 & 0.01 \\
$r_v=8.0$ pc & 1.39 & 20.8 & 43.0 & 7.0 & 0.30 & 0.33 & 0.006 & 0.2 & 0.01 \\
$r_{GC}=10$ kpc & 2.11 & 18.4 & 38.8 & 5.9 & 0.30 & 0.33 & 0.006 & 0.3 & 0.009 \\
  & 2.80 & 16.4 & 34.8 & 5.0 & 0.30 & 0.32 & 0.007 & 0.5 & 0.008 \\
  & 3.49 & 14.6 & 30.6 & 5.4 & 0.30 & 0.32 & 0.009 & 0.7 & 0.007 \\
  & 4.18 & 12.8 & 26.4 & 5.1 & 0.30 & 0.31 & 0.01 & 1 & 0.007 \\
  & 4.88 & 10.8 & 21.6 & 5.4 & 0.31 & 0.31 & 0.01 & 1 & 0.006 \\
  & 5.58 & 8.9 & 17.2 & 5.8 & 0.32 & 0.30 & 0.01 & 2 & 0.006 \\
  & 6.28 & 7.1 & 12.9 & 7.2 & 0.34 & 0.28 & 0.02 & 3 & 0.006 \\
  & 6.97 & 5.5 & 9.4 & 5.8 & 0.35 & 0.27 & 0.03 & 5 & 0.006 \\
  & 7.67 & 4.1 & 6.4 & 8.9 & 0.38 & 0.25 & 0.04 & 9 & 0.006 \\
  & 8.37 & 2.9 & 4.0 & 13.7 & 0.41 & 0.23 & 0.03 & 2e+01 & 0.007 \\
  & 9.06 & 1.8 & 2.2 & 59.4 & 0.46 & 0.20 & 0.06 & 4e+01 & 0.007 \\
  & 9.23 & 1.5 & 1.7 & 104.9 & 0.48 & 0.18 & 0.02 & 5e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f2-n3/initial
{\bf run113} & 0.00 & 45.5 & 60.0 & 389.2 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=4$ & 0.75 & 28.5 & 56.9 & 10.0 & 0.30 & 0.33 & 0.002 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.50 & 25.7 & 53.5 & 8.2 & 0.29 & 0.33 & 0.005 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.25 & 23.2 & 49.4 & 6.9 & 0.29 & 0.32 & 0.007 & 0.2 & 0.01 \\
  & 2.98 & 21.2 & 45.5 & 6.6 & 0.29 & 0.32 & 0.01 & 0.3 & 0.01 \\
  & 3.72 & 19.4 & 41.5 & 7.1 & 0.30 & 0.32 & 0.01 & 0.5 & 0.01 \\
  & 4.46 & 17.6 & 37.5 & 6.7 & 0.30 & 0.31 & 0.02 & 0.7 & 0.01 \\
  & 5.20 & 15.8 & 33.0 & 7.1 & 0.30 & 0.31 & 0.02 & 0.9 & 0.01 \\
  & 5.94 & 14.0 & 28.6 & 7.1 & 0.31 & 0.30 & 0.02 & 1 & 0.01 \\
  & 6.69 & 12.1 & 24.0 & 8.2 & 0.31 & 0.29 & 0.02 & 2 & 0.01 \\
  & 7.43 & 10.4 & 19.9 & 9.2 & 0.33 & 0.28 & 0.02 & 2 & 0.01 \\
  & 8.16 & 8.8 & 16.2 & 9.6 & 0.33 & 0.28 & 0.02 & 3 & 0.01 \\
  & 8.91 & 7.3 & 12.9 & 11.7 & 0.35 & 0.26 & 0.02 & 5 & 0.01 \\
  & 9.65 & 5.9 & 9.7 & 18.7 & 0.36 & 0.25 & 0.03 & 7 & 0.01 \\
  & 10.00 & 5.3 & 8.4 & 25.7 & 0.37 & 0.24 & 0.03 & 8 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f3-n1/initial
{\bf run114} & 0.00 & 33.1 & 40.0 & 385.2 & 0.50 & 0.30 & 0.0007 & 0 & - \\
$W_0=4$ & 0.63 & 20.1 & 36.1 & 7.5 & 0.49 & 0.30 & 0.005 & 0.1 & 0.009 \\
$r_v=8.0$ pc & 1.24 & 17.7 & 32.7 & 6.3 & 0.49 & 0.30 & 0.008 & 0.2 & 0.006 \\
$r_{GC}=10$ kpc & 1.89 & 15.2 & 28.4 & 5.6 & 0.49 & 0.30 & 0.01 & 0.4 & 0.007 \\
  & 2.48 & 13.1 & 24.5 & 4.8 & 0.50 & 0.29 & 0.01 & 0.7 & 0.005 \\
  & 3.11 & 11.1 & 20.3 & 5.3 & 0.50 & 0.28 & 0.01 & 1 & 0.006 \\
  & 3.73 & 9.0 & 15.7 & 5.0 & 0.51 & 0.27 & 0.01 & 2 & 0.007 \\
  & 4.34 & 7.0 & 11.4 & 5.3 & 0.52 & 0.26 & 0.02 & 3 & 0.006 \\
  & 4.97 & 5.0 & 7.6 & 5.7 & 0.54 & 0.24 & 0.02 & 6 & 0.006 \\
  & 5.57 & 3.3 & 4.4 & 7.0 & 0.58 & 0.20 & 0.02 & 1e+01 & 0.006 \\
  & 6.19 & 2.0 & 2.2 & 10.2 & 0.63 & 0.16 & 0.02 & 3e+01 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f3-n2/initial
{\bf run115} & 0.00 & 41.5 & 50.0 & 402.5 & 0.50 & 0.30 & 0.0003 & 0 & - \\
$W_0=4$ & 0.67 & 26.0 & 46.7 & 9.7 & 0.50 & 0.31 & 0.004 & 0.06 & 0.01 \\
$r_v=8.0$ pc & 1.35 & 23.4 & 43.6 & 8.4 & 0.49 & 0.30 & 0.007 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.02 & 20.9 & 39.8 & 6.9 & 0.49 & 0.30 & 0.01 & 0.3 & 0.01 \\
  & 2.68 & 18.6 & 35.7 & 6.6 & 0.49 & 0.30 & 0.01 & 0.4 & 0.008 \\
  & 3.35 & 16.6 & 31.5 & 6.6 & 0.50 & 0.29 & 0.02 & 0.6 & 0.007 \\
  & 4.00 & 14.7 & 27.5 & 6.5 & 0.50 & 0.28 & 0.02 & 0.9 & 0.007 \\
  & 4.68 & 12.8 & 23.3 & 7.0 & 0.51 & 0.27 & 0.02 & 1 & 0.008 \\
  & 5.34 & 10.7 & 18.7 & 8.4 & 0.52 & 0.26 & 0.02 & 2 & 0.008 \\
  & 6.01 & 8.8 & 14.8 & 7.5 & 0.53 & 0.25 & 0.03 & 3 & 0.008 \\
  & 6.67 & 7.1 & 11.2 & 11.4 & 0.54 & 0.24 & 0.03 & 5 & 0.008 \\
  & 7.34 & 5.5 & 8.1 & 14.3 & 0.57 & 0.22 & 0.02 & 7 & 0.008 \\
  & 8.00 & 4.0 & 5.4 & 17.6 & 0.59 & 0.20 & 0.02 & 1e+01 & 0.009 \\
  & 8.67 & 2.9 & 3.5 & 34.0 & 0.63 & 0.17 & 0.02 & 2e+01 & 0.009 \\
  & 9.33 & 1.8 & 1.8 & 299.9 & 0.69 & 0.12 & 0.04 & 7e+01 & 0.009 \\
  & 9.37 & 1.7 & 1.8 & 336.2 & 0.69 & 0.11 & 0.04 & 7e+01 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c2-f3-n3/initial
{\bf run116} & 0.00 & 50.1 & 60.0 & 389.3 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=4$ & 0.72 & 31.5 & 56.8 & 10.8 & 0.49 & 0.30 & 0.005 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.41 & 28.6 & 53.6 & 9.2 & 0.49 & 0.30 & 0.01 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.14 & 25.8 & 49.6 & 8.1 & 0.49 & 0.30 & 0.01 & 0.2 & 0.01 \\
  & 2.83 & 23.5 & 45.5 & 7.8 & 0.49 & 0.29 & 0.02 & 0.3 & 0.01 \\
  & 3.53 & 21.6 & 41.7 & 7.3 & 0.49 & 0.29 & 0.02 & 0.5 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f1-n1/initial
{\bf run117} & 0.00 & 27.1 & 40.0 & 317.6 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.69 & 15.2 & 33.5 & 7.7 & 0.10 & 0.33 & 0.001 & 0.2 & 0.003 \\
$r_v=8.0$ pc & 1.37 & 12.9 & 29.5 & 6.1 & 0.10 & 0.33 & 0.003 & 0.4 & 0.003 \\
$r_{GC}=10$ kpc & 2.07 & 11.0 & 25.4 & 5.2 & 0.10 & 0.32 & 0.005 & 0.6 & 0.003 \\
  & 2.74 & 9.3 & 21.5 & 5.1 & 0.10 & 0.32 & 0.005 & 0.9 & 0.004 \\
  & 3.44 & 7.8 & 17.3 & 5.4 & 0.11 & 0.32 & 0.006 & 1 & 0.003 \\
  & 4.12 & 6.3 & 13.5 & 5.3 & 0.11 & 0.31 & 0.006 & 2 & 0.004 \\
  & 4.80 & 5.0 & 10.2 & 5.3 & 0.12 & 0.31 & 0.008 & 3 & 0.004 \\
  & 5.48 & 3.8 & 7.1 & 7.5 & 0.13 & 0.30 & 0.009 & 5 & 0.004 \\
  & 6.17 & 2.7 & 4.5 & 9.8 & 0.14 & 0.29 & 0.02 & 9 & 0.004 \\
  & 6.85 & 1.7 & 2.5 & 18.8 & 0.16 & 0.27 & 0.01 & 2e+01 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f1-n2/initial
{\bf run118} & 0.00 & 34.1 & 50.0 & 373.0 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.74 & 19.6 & 43.7 & 9.5 & 0.10 & 0.33 & 0.002 & 0.1 & 0.005 \\
$r_v=8.0$ pc & 1.48 & 17.2 & 39.7 & 8.1 & 0.10 & 0.33 & 0.005 & 0.3 & 0.005 \\
$r_{GC}=10$ kpc & 2.21 & 15.0 & 35.5 & 6.8 & 0.10 & 0.33 & 0.008 & 0.4 & 0.005 \\
  & 2.94 & 13.3 & 31.4 & 6.5 & 0.10 & 0.32 & 0.01 & 0.6 & 0.006 \\
  & 3.67 & 11.7 & 27.3 & 6.9 & 0.10 & 0.32 & 0.01 & 0.9 & 0.005 \\
  & 4.41 & 10.1 & 23.2 & 7.7 & 0.11 & 0.32 & 0.02 & 1 & 0.006 \\
  & 5.14 & 8.6 & 19.2 & 8.0 & 0.11 & 0.31 & 0.02 & 2 & 0.006 \\
  & 5.88 & 7.3 & 15.5 & 9.0 & 0.12 & 0.30 & 0.02 & 2 & 0.006 \\
  & 6.61 & 6.0 & 12.2 & 10.9 & 0.12 & 0.29 & 0.02 & 3 & 0.007 \\
  & 7.35 & 4.8 & 9.2 & 14.2 & 0.13 & 0.28 & 0.02 & 5 & 0.007 \\
  & 8.08 & 3.7 & 6.6 & 15.9 & 0.15 & 0.27 & 0.03 & 8 & 0.008 \\
  & 8.81 & 2.8 & 4.6 & 38.9 & 0.16 & 0.25 & 0.04 & 1e+01 & 0.008 \\
  & 9.55 & 1.8 & 2.6 & 205.1 & 0.19 & 0.23 & 0.04 & 3e+01 & 0.009 \\
  & 9.68 & 1.7 & 2.3 & 389.8 & 0.19 & 0.23 & 0.04 & 3e+01 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f1-n3/initial
{\bf run119} & 0.00 & 40.8 & 60.0 & 326.8 & 0.10 & 0.33 & 0.0004 & 0 & - \\
$W_0=5$ & 0.79 & 24.2 & 54.1 & 11.4 & 0.10 & 0.33 & 0.005 & 0.1 & 0.009 \\
$r_v=8.0$ pc & 1.58 & 21.4 & 49.9 & 8.8 & 0.10 & 0.33 & 0.009 & 0.2 & 0.007 \\
$r_{GC}=10$ kpc & 2.36 & 19.3 & 45.9 & 8.4 & 0.10 & 0.33 & 0.01 & 0.3 & 0.007 \\
  & 3.15 & 17.5 & 42.0 & 8.2 & 0.10 & 0.32 & 0.02 & 0.4 & 0.007 \\
  & 3.93 & 15.9 & 38.1 & 7.5 & 0.10 & 0.32 & 0.02 & 0.6 & 0.009 \\
  & 4.70 & 14.3 & 34.1 & 8.7 & 0.10 & 0.32 & 0.02 & 0.8 & 0.009 \\
  & 5.50 & 12.9 & 30.1 & 8.6 & 0.10 & 0.31 & 0.03 & 1 & 0.01 \\
  & 6.27 & 11.4 & 26.3 & 8.9 & 0.11 & 0.31 & 0.03 & 1 & 0.009 \\
  & 7.06 & 10.1 & 22.6 & 10.3 & 0.11 & 0.30 & 0.03 & 2 & 0.009 \\
  & 7.84 & 8.8 & 18.9 & 12.2 & 0.11 & 0.30 & 0.04 & 2 & 0.01 \\
  & 8.62 & 7.5 & 15.5 & 14.3 & 0.12 & 0.29 & 0.04 & 3 & 0.01 \\
  & 9.41 & 6.3 & 12.5 & 18.4 & 0.13 & 0.29 & 0.04 & 4 & 0.01 \\
  & 10.00 & 5.5 & 10.4 & 24.1 & 0.13 & 0.28 & 0.04 & 6 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f2-n1/initial
{\bf run120} & 0.00 & 30.0 & 40.0 & 353.2 & 0.30 & 0.33 & 0.0003 & 0 & - \\
$W_0=5$ & 0.66 & 17.1 & 33.8 & 9.4 & 0.30 & 0.33 & 0.003 & 0.2 & 0.005 \\
$r_v=8.0$ pc & 1.30 & 14.7 & 30.0 & 7.5 & 0.30 & 0.33 & 0.006 & 0.3 & 0.005 \\
$r_{GC}=10$ kpc & 1.96 & 12.7 & 26.2 & 6.3 & 0.30 & 0.32 & 0.008 & 0.6 & 0.006 \\
  & 2.61 & 10.9 & 22.3 & 5.8 & 0.31 & 0.32 & 0.01 & 0.8 & 0.005 \\
  & 3.26 & 9.1 & 18.1 & 6.2 & 0.31 & 0.31 & 0.01 & 1 & 0.005 \\
  & 3.91 & 7.4 & 14.1 & 6.6 & 0.32 & 0.30 & 0.01 & 2 & 0.005 \\
  & 4.56 & 5.8 & 10.4 & 7.2 & 0.34 & 0.29 & 0.02 & 3 & 0.005 \\
  & 5.20 & 4.4 & 7.2 & 10.3 & 0.36 & 0.28 & 0.03 & 6 & 0.005 \\
  & 5.86 & 3.1 & 4.5 & 13.4 & 0.39 & 0.25 & 0.02 & 1e+01 & 0.006 \\
  & 6.50 & 1.9 & 2.5 & 33.6 & 0.44 & 0.22 & 0.02 & 2e+01 & 0.006 \\
  & 6.82 & 1.4 & 1.7 & 110.7 & 0.48 & 0.20 & 0.03 & 4e+01 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f2-n2/initial
{\bf run121} & 0.00 & 37.9 & 50.0 & 612.6 & 0.30 & 0.33 & 0.0005 & 0 & - \\
$W_0=5$ & 0.70 & 21.9 & 43.6 & 10.4 & 0.30 & 0.33 & 0.005 & 0.1 & 0.008 \\
$r_v=8.0$ pc & 1.40 & 19.3 & 39.8 & 8.8 & 0.30 & 0.33 & 0.008 & 0.3 & 0.007 \\
$r_{GC}=10$ kpc & 2.09 & 17.0 & 35.9 & 7.9 & 0.30 & 0.32 & 0.008 & 0.4 & 0.007 \\
  & 2.79 & 15.1 & 31.8 & 7.3 & 0.30 & 0.32 & 0.01 & 0.6 & 0.007 \\
  & 3.49 & 13.3 & 27.8 & 7.4 & 0.31 & 0.31 & 0.02 & 0.9 & 0.006 \\
  & 4.18 & 11.7 & 23.8 & 7.6 & 0.31 & 0.31 & 0.02 & 1 & 0.007 \\
  & 4.89 & 10.0 & 19.7 & 8.0 & 0.32 & 0.30 & 0.02 & 2 & 0.006 \\
  & 5.58 & 8.4 & 15.9 & 9.4 & 0.33 & 0.29 & 0.02 & 3 & 0.007 \\
  & 6.27 & 6.8 & 12.2 & 10.1 & 0.35 & 0.27 & 0.02 & 4 & 0.007 \\
  & 6.97 & 5.3 & 8.9 & 14.2 & 0.36 & 0.26 & 0.02 & 6 & 0.007 \\
  & 7.66 & 4.1 & 6.2 & 27.1 & 0.38 & 0.25 & 0.02 & 9 & 0.008 \\
  & 8.36 & 2.9 & 4.0 & 54.5 & 0.41 & 0.23 & 0.03 & 2e+01 & 0.008 \\
  & 9.06 & 1.8 & 2.1 & 336.7 & 0.47 & 0.20 & 0.05 & 4e+01 & 0.008 \\
  & 9.06 & 1.8 & 2.1 & 417.9 & 0.48 & 0.19 & 0.05 & 4e+01 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f2-n3/initial
{\bf run122} & 0.00 & 45.5 & 60.0 & 588.4 & 0.30 & 0.33 & 0.0002 & 0 & - \\
$W_0=5$ & 0.75 & 27.1 & 54.1 & 12.7 & 0.30 & 0.33 & 0.005 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.50 & 24.0 & 50.0 & 10.3 & 0.30 & 0.33 & 0.008 & 0.2 & 0.01 \\
$r_{GC}=10$ kpc & 2.24 & 21.5 & 45.7 & 8.0 & 0.30 & 0.33 & 0.01 & 0.3 & 0.01 \\
  & 2.97 & 19.5 & 41.8 & 8.0 & 0.30 & 0.32 & 0.01 & 0.4 & 0.01 \\
  & 3.71 & 17.6 & 37.7 & 8.0 & 0.30 & 0.32 & 0.02 & 0.6 & 0.01 \\
  & 4.45 & 15.8 & 33.5 & 7.5 & 0.30 & 0.31 & 0.02 & 0.8 & 0.01 \\
  & 5.22 & 14.1 & 29.1 & 8.0 & 0.31 & 0.31 & 0.02 & 1 & 0.01 \\
  & 5.94 & 12.3 & 24.8 & 8.4 & 0.32 & 0.30 & 0.03 & 2 & 0.01 \\
  & 6.69 & 10.6 & 20.6 & 10.6 & 0.32 & 0.29 & 0.03 & 2 & 0.01 \\
  & 7.42 & 9.1 & 17.0 & 11.5 & 0.34 & 0.28 & 0.03 & 3 & 0.01 \\
  & 8.17 & 7.5 & 13.3 & 13.1 & 0.35 & 0.27 & 0.03 & 4 & 0.01 \\
  & 8.91 & 6.2 & 10.3 & 15.9 & 0.37 & 0.26 & 0.04 & 6 & 0.01 \\
  & 9.65 & 4.9 & 7.6 & 29.0 & 0.39 & 0.24 & 0.04 & 9 & 0.01 \\
  & 10.00 & 4.3 & 6.4 & 34.0 & 0.40 & 0.24 & 0.04 & 1e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f3-n1/initial
{\bf run123} & 0.00 & 33.1 & 40.0 & 592.6 & 0.50 & 0.30 & 0.0007 & 0 & - \\
$W_0=5$ & 0.63 & 18.9 & 33.8 & 8.9 & 0.49 & 0.30 & 0.004 & 0.2 & 0.006 \\
$r_v=8.0$ pc & 1.25 & 16.3 & 30.0 & 8.6 & 0.49 & 0.30 & 0.008 & 0.3 & 0.005 \\
$r_{GC}=10$ kpc & 1.87 & 14.0 & 26.2 & 6.5 & 0.49 & 0.29 & 0.01 & 0.5 & 0.005 \\
  & 2.49 & 12.0 & 22.1 & 5.8 & 0.50 & 0.29 & 0.01 & 0.9 & 0.005 \\
  & 3.11 & 9.9 & 17.8 & 6.7 & 0.50 & 0.28 & 0.02 & 1 & 0.005 \\
  & 3.72 & 8.0 & 13.7 & 6.1 & 0.52 & 0.27 & 0.02 & 2 & 0.005 \\
  & 4.34 & 6.0 & 9.6 & 6.6 & 0.53 & 0.25 & 0.02 & 4 & 0.006 \\
  & 4.96 & 4.3 & 6.2 & 8.6 & 0.55 & 0.23 & 0.02 & 7 & 0.006 \\
  & 5.58 & 2.9 & 3.7 & 14.7 & 0.59 & 0.20 & 0.005 & 2e+01 & 0.006 \\
  & 6.19 & 1.7 & 1.8 & 48.0 & 0.66 & 0.16 & 0 & 4e+01 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f3-n2/initial
{\bf run124} & 0.00 & 41.5 & 50.0 & 586.3 & 0.50 & 0.30 & 0.0003 & 0 & - \\
$W_0=5$ & 0.67 & 24.5 & 44.0 & 12.4 & 0.50 & 0.30 & 0.004 & 0.1 & 0.007 \\
$r_v=8.0$ pc & 1.34 & 21.5 & 40.1 & 10.4 & 0.49 & 0.30 & 0.007 & 0.2 & 0.008 \\
$r_{GC}=10$ kpc & 2.00 & 19.1 & 36.3 & 9.2 & 0.49 & 0.30 & 0.01 & 0.4 & 0.007 \\
  & 2.67 & 17.0 & 32.4 & 8.0 & 0.50 & 0.29 & 0.02 & 0.6 & 0.007 \\
  & 3.35 & 15.1 & 28.6 & 8.1 & 0.50 & 0.29 & 0.02 & 0.8 & 0.007 \\
  & 4.01 & 13.4 & 24.9 & 8.8 & 0.50 & 0.28 & 0.02 & 1 & 0.007 \\
  & 4.68 & 11.5 & 20.9 & 9.0 & 0.51 & 0.27 & 0.03 & 2 & 0.008 \\
  & 5.34 & 9.8 & 17.1 & 9.4 & 0.52 & 0.26 & 0.03 & 2 & 0.008 \\
  & 6.01 & 8.1 & 13.5 & 10.8 & 0.53 & 0.25 & 0.03 & 3 & 0.008 \\
  & 6.67 & 6.6 & 10.4 & 14.4 & 0.55 & 0.24 & 0.03 & 5 & 0.008 \\
  & 7.34 & 5.2 & 7.5 & 17.4 & 0.56 & 0.22 & 0.03 & 8 & 0.009 \\
  & 8.00 & 3.9 & 5.2 & 35.5 & 0.59 & 0.20 & 0.02 & 1e+01 & 0.009 \\
  & 8.67 & 2.7 & 3.2 & 170.9 & 0.63 & 0.17 & 0.01 & 3e+01 & 0.009 \\
  & 9.04 & 1.9 & 2.1 & 584.0 & 0.68 & 0.14 & 0.03 & 5e+01 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster2/runs/run-r3-c3-f3-n3/initial
{\bf run125} & 0.00 & 50.1 & 60.0 & 581.4 & 0.50 & 0.30 & 0.0009 & 0 & - \\
$W_0=5$ & 0.71 & 30.1 & 54.3 & 14.3 & 0.49 & 0.30 & 0.004 & 0.1 & 0.008 \\
$r_v=8.0$ pc & 1.42 & 26.9 & 50.2 & 11.9 & 0.49 & 0.30 & 0.007 & 0.2 & 0.01 \\
$r_{GC}=10$ kpc & 2.14 & 24.0 & 46.1 & 10.5 & 0.49 & 0.30 & 0.01 & 0.3 & 0.01 \\
  & 2.84 & 21.8 & 42.1 & 10.5 & 0.49 & 0.29 & 0.02 & 0.4 & 0.01 \\
  & 3.54 & 19.9 & 38.3 & 10.2 & 0.50 & 0.29 & 0.02 & 0.6 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f1-n1/initial
{\bf run126} & 0.00 & 47.7 & 70.0 & 418.0 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.83 & 26.1 & 58.0 & 10.0 & 0.10 & 0.33 & 0.007 & 0.2 & 0.006 \\
$r_v=8.0$ pc & 1.67 & 20.8 & 47.7 & 7.5 & 0.10 & 0.33 & 0.01 & 0.5 & 0.005 \\
$r_{GC}=7$ kpc & 2.48 & 16.2 & 36.7 & 6.2 & 0.10 & 0.32 & 0.01 & 0.9 & 0.005 \\
  & 3.31 & 10.6 & 22.6 & 5.6 & 0.11 & 0.31 & 0.02 & 2 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f1-n2/initial
{\bf run127} & 0.00 & 54.5 & 80.0 & 284.6 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.87 & 30.8 & 68.6 & 11.1 & 0.10 & 0.33 & 0.006 & 0.2 & 0.009 \\
$r_v=8.0$ pc & 1.74 & 25.4 & 58.6 & 8.4 & 0.10 & 0.33 & 0.01 & 0.4 & 0.007 \\
$r_{GC}=7$ kpc & 2.60 & 20.7 & 48.0 & 7.3 & 0.10 & 0.32 & 0.02 & 0.7 & 0.007 \\
  & 3.48 & 16.4 & 37.1 & 6.8 & 0.10 & 0.31 & 0.02 & 1 & 0.007 \\
  & 4.34 & 11.8 & 25.1 & 6.1 & 0.11 & 0.30 & 0.02 & 2 & 0.007 \\
  & 5.20 & 5.1 & 9.2 & 4.4 & 0.13 & 0.28 & 0.03 & 9 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f1-n3/initial
{\bf run128} & 0.00 & 61.2 & 90.0 & 315.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.90 & 35.5 & 79.4 & 13.0 & 0.10 & 0.33 & 0.007 & 0.1 & 0.008 \\
$r_v=8.0$ pc & 1.82 & 29.7 & 69.2 & 9.7 & 0.10 & 0.33 & 0.01 & 0.3 & 0.008 \\
$r_{GC}=7$ kpc & 2.74 & 25.2 & 59.1 & 8.6 & 0.10 & 0.32 & 0.02 & 0.5 & 0.009 \\
  & 3.64 & 21.2 & 49.2 & 9.1 & 0.10 & 0.31 & 0.02 & 0.9 & 0.008 \\
  & 4.53 & 17.3 & 39.1 & 7.7 & 0.11 & 0.31 & 0.02 & 1 & 0.009 \\
  & 5.41 & 12.9 & 27.6 & 8.0 & 0.11 & 0.30 & 0.03 & 3 & 0.009 \\
  & 6.32 & 8.1 & 15.5 & 7.5 & 0.13 & 0.28 & 0.03 & 6 & 0.01 \\
  & 7.22 & 3.4 & 5.4 & 7.6 & 0.17 & 0.25 & 0.03 & 2e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f1-n4/initial
{\bf run129} & 0.00 & 68.0 & 100.0 & 421.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.94 & 40.0 & 90.1 & 14.1 & 0.10 & 0.33 & 0.009 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.89 & 34.2 & 80.4 & 10.9 & 0.10 & 0.32 & 0.01 & 0.2 & 0.01 \\
$r_{GC}=7$ kpc & 2.82 & 29.8 & 70.9 & 9.6 & 0.10 & 0.32 & 0.02 & 0.4 & 0.009 \\
  & 3.77 & 25.9 & 61.2 & 9.3 & 0.10 & 0.31 & 0.02 & 0.7 & 0.009 \\
  & 4.69 & 22.1 & 51.6 & 9.2 & 0.10 & 0.31 & 0.03 & 1 & 0.009 \\
  & 5.65 & 18.2 & 41.2 & 9.1 & 0.11 & 0.30 & 0.04 & 2 & 0.01 \\
  & 6.56 & 14.4 & 31.1 & 10.3 & 0.11 & 0.29 & 0.04 & 2 & 0.01 \\
  & 7.49 & 10.7 & 21.5 & 9.4 & 0.12 & 0.28 & 0.04 & 4 & 0.01 \\
  & 8.43 & 7.3 & 13.4 & 12.0 & 0.14 & 0.27 & 0.04 & 8 & 0.01 \\
  & 9.37 & 4.5 & 7.2 & 16.4 & 0.17 & 0.25 & 0.04 & 2e+01 & 0.01 \\
  & 10.00 & 2.9 & 4.2 & 46.5 & 0.20 & 0.23 & 0.04 & 3e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f2-n1/initial
{\bf run130} & 0.00 & 53.0 & 70.0 & 456.0 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.80 & 29.3 & 58.2 & 11.6 & 0.30 & 0.33 & 0.008 & 0.2 & 0.005 \\
$r_v=8.0$ pc & 1.58 & 23.6 & 48.3 & 8.9 & 0.30 & 0.33 & 0.01 & 0.5 & 0.005 \\
$r_{GC}=7$ kpc & 2.36 & 18.1 & 36.5 & 7.5 & 0.30 & 0.31 & 0.01 & 1 & 0.006 \\
  & 3.15 & 12.3 & 23.3 & 6.6 & 0.32 & 0.30 & 0.02 & 2 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f2-n2/initial
{\bf run131} & 0.00 & 60.4 & 80.0 & 352.5 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.83 & 34.6 & 69.0 & 13.3 & 0.30 & 0.33 & 0.005 & 0.2 & 0.008 \\
$r_v=8.0$ pc & 1.66 & 28.7 & 59.2 & 10.1 & 0.30 & 0.33 & 0.01 & 0.3 & 0.007 \\
$r_{GC}=7$ kpc & 2.47 & 23.6 & 48.9 & 8.3 & 0.30 & 0.32 & 0.01 & 0.7 & 0.007 \\
  & 3.32 & 18.6 & 37.7 & 7.7 & 0.30 & 0.31 & 0.02 & 1 & 0.007 \\
  & 4.11 & 13.4 & 25.7 & 6.8 & 0.31 & 0.30 & 0.02 & 2 & 0.007 \\
  & 4.94 & 5.1 & 7.8 & 5.3 & 0.36 & 0.27 & 0.02 & 1e+01 & 0.007 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f2-n3/initial
{\bf run132} & 0.00 & 67.9 & 90.0 & 363.6 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.86 & 39.8 & 79.7 & 14.8 & 0.30 & 0.33 & 0.009 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.72 & 33.9 & 70.6 & 11.5 & 0.30 & 0.33 & 0.01 & 0.3 & 0.01 \\
$r_{GC}=7$ kpc & 2.58 & 28.9 & 60.8 & 10.4 & 0.30 & 0.32 & 0.02 & 0.5 & 0.009 \\
  & 3.45 & 24.3 & 50.6 & 10.0 & 0.30 & 0.31 & 0.03 & 0.8 & 0.008 \\
  & 4.29 & 19.8 & 40.2 & 9.3 & 0.31 & 0.30 & 0.03 & 1 & 0.009 \\
  & 5.15 & 15.1 & 29.1 & 9.6 & 0.32 & 0.29 & 0.04 & 2 & 0.009 \\
  & 6.00 & 10.2 & 18.0 & 9.8 & 0.34 & 0.27 & 0.05 & 5 & 0.01 \\
  & 6.86 & 5.3 & 7.9 & 10.8 & 0.38 & 0.23 & 0.06 & 1e+01 & 0.01 \\
  & 7.71 & 2.3 & 2.6 & 46.1 & 0.48 & 0.17 & 0.03 & 6e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f2-n4/initial
{\bf run133} & 0.00 & 75.6 & 100.0 & 709.8 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.89 & 45.2 & 90.6 & 17.4 & 0.30 & 0.33 & 0.01 & 0.1 & 0.02 \\
$r_v=8.0$ pc & 1.78 & 38.9 & 81.3 & 13.1 & 0.30 & 0.32 & 0.02 & 0.2 & 0.01 \\
$r_{GC}=7$ kpc & 2.67 & 34.0 & 72.1 & 11.8 & 0.30 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 3.58 & 29.5 & 62.4 & 10.9 & 0.30 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 4.45 & 25.2 & 52.6 & 11.0 & 0.30 & 0.30 & 0.04 & 1 & 0.01 \\
  & 5.34 & 20.7 & 41.9 & 11.3 & 0.31 & 0.30 & 0.04 & 2 & 0.01 \\
  & 6.22 & 16.5 & 31.7 & 11.9 & 0.32 & 0.28 & 0.05 & 3 & 0.01 \\
  & 7.12 & 12.2 & 21.8 & 12.6 & 0.34 & 0.27 & 0.05 & 4 & 0.01 \\
  & 8.00 & 8.4 & 13.6 & 13.5 & 0.36 & 0.25 & 0.05 & 8 & 0.01 \\
  & 8.89 & 5.1 & 7.2 & 23.2 & 0.41 & 0.22 & 0.04 & 2e+01 & 0.01 \\
  & 9.77 & 2.6 & 3.0 & 91.8 & 0.50 & 0.18 & 0.05 & 6e+01 & 0.01 \\
  & 10.00 & 2.0 & 2.2 & 228.7 & 0.54 & 0.15 & 0.07 & 9e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f3-n1/initial
{\bf run134} & 0.00 & 58.1 & 70.0 & 452.5 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.75 & 33.0 & 59.1 & 12.7 & 0.49 & 0.30 & 0.006 & 0.2 & 0.008 \\
$r_v=8.0$ pc & 1.50 & 27.0 & 49.7 & 10.7 & 0.49 & 0.30 & 0.01 & 0.4 & 0.008 \\
$r_{GC}=7$ kpc & 2.26 & 20.9 & 38.4 & 9.4 & 0.50 & 0.29 & 0.02 & 0.9 & 0.007 \\
  & 3.01 & 15.2 & 26.6 & 7.5 & 0.51 & 0.28 & 0.02 & 2 & 0.006 \\
  & 3.75 & 7.2 & 10.7 & 6.1 & 0.54 & 0.25 & 0.02 & 7 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f3-n2/initial
{\bf run135} & 0.00 & 66.2 & 80.0 & 360.2 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.80 & 38.6 & 69.6 & 15.3 & 0.49 & 0.30 & 0.01 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.57 & 32.2 & 60.2 & 11.9 & 0.49 & 0.30 & 0.02 & 0.3 & 0.009 \\
$r_{GC}=7$ kpc & 2.38 & 26.8 & 50.2 & 9.9 & 0.49 & 0.29 & 0.02 & 0.6 & 0.008 \\
  & 3.15 & 21.5 & 39.6 & 9.5 & 0.50 & 0.28 & 0.03 & 1 & 0.008 \\
  & 3.93 & 16.1 & 28.5 & 8.6 & 0.50 & 0.27 & 0.03 & 2 & 0.008 \\
  & 4.72 & 9.4 & 14.9 & 7.7 & 0.52 & 0.24 & 0.04 & 6 & 0.008 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f3-n3/initial
{\bf run136} & 0.00 & 74.7 & 90.0 & 379.1 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.82 & 44.5 & 80.4 & 17.3 & 0.49 & 0.30 & 0.007 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.64 & 37.8 & 71.1 & 13.0 & 0.49 & 0.30 & 0.01 & 0.3 & 0.01 \\
$r_{GC}=7$ kpc & 2.48 & 32.2 & 61.2 & 11.6 & 0.49 & 0.29 & 0.02 & 0.5 & 0.009 \\
  & 3.29 & 27.0 & 51.0 & 11.0 & 0.50 & 0.28 & 0.02 & 0.8 & 0.009 \\
  & 4.10 & 22.2 & 40.8 & 10.6 & 0.50 & 0.27 & 0.03 & 1 & 0.009 \\
  & 4.91 & 17.3 & 30.2 & 10.5 & 0.51 & 0.26 & 0.04 & 2 & 0.009 \\
  & 5.72 & 12.2 & 19.6 & 10.0 & 0.53 & 0.24 & 0.04 & 5 & 0.01 \\
  & 6.54 & 7.6 & 10.9 & 11.0 & 0.56 & 0.22 & 0.04 & 1e+01 & 0.01 \\
  & 7.35 & 4.1 & 4.9 & 17.4 & 0.62 & 0.18 & 0.05 & 3e+01 & 0.01 \\
  & 8.17 & 1.7 & 1.6 & 83.7 & 0.74 & 0.09 & 0.1 & 2e+02 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c1-f3-n4/initial
{\bf run137} & 0.00 & 83.2 & 100.0 & 736.7 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.85 & 50.2 & 90.8 & 19.1 & 0.49 & 0.30 & 0.01 & 0.09 & 0.01 \\
$r_v=8.0$ pc & 1.71 & 43.4 & 81.9 & 14.5 & 0.49 & 0.30 & 0.02 & 0.2 & 0.01 \\
$r_{GC}=7$ kpc & 2.56 & 37.8 & 72.4 & 13.4 & 0.49 & 0.29 & 0.02 & 0.4 & 0.01 \\
  & 3.40 & 33.0 & 63.1 & 12.5 & 0.49 & 0.29 & 0.03 & 0.6 & 0.01 \\
  & 4.24 & 28.4 & 53.7 & 12.8 & 0.50 & 0.28 & 0.03 & 1 & 0.01 \\
  & 5.09 & 23.7 & 43.6 & 12.6 & 0.50 & 0.27 & 0.04 & 2 & 0.01 \\
  & 5.93 & 19.1 & 33.6 & 12.5 & 0.51 & 0.26 & 0.04 & 2 & 0.01 \\
  & 6.79 & 14.6 & 24.0 & 15.4 & 0.53 & 0.24 & 0.05 & 4 & 0.01 \\
  & 7.62 & 10.6 & 15.9 & 14.8 & 0.55 & 0.22 & 0.05 & 7 & 0.01 \\
  & 8.47 & 6.9 & 9.3 & 26.1 & 0.59 & 0.19 & 0.05 & 2e+01 & 0.01 \\
  & 9.32 & 4.1 & 4.7 & 74.9 & 0.64 & 0.15 & 0.05 & 4e+01 & 0.01 \\
  & 10.00 & 2.2 & 2.2 & 523.3 & 0.71 & 0.09 & 0.09 & 1e+02 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f1-n1/initial
{\bf run138} & 0.00 & 47.7 & 70.0 & 593.3 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.83 & 23.6 & 52.5 & 12.4 & 0.10 & 0.33 & 0.007 & 0.3 & 0.003 \\
$r_v=8.0$ pc & 1.66 & 18.7 & 42.8 & 10.0 & 0.10 & 0.32 & 0.01 & 0.6 & 0.003 \\
$r_{GC}=7$ kpc & 2.48 & 14.4 & 32.6 & 8.5 & 0.10 & 0.32 & 0.02 & 1 & 0.004 \\
  & 3.31 & 10.6 & 22.9 & 8.9 & 0.11 & 0.32 & 0.02 & 2 & 0.004 \\
  & 4.14 & 6.7 & 13.0 & 7.7 & 0.12 & 0.30 & 0.03 & 5 & 0.005 \\
  & 4.96 & 3.1 & 5.0 & 9.2 & 0.15 & 0.27 & 0.02 & 2e+01 & 0.005 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f1-n2/initial
{\bf run139} & 0.00 & 54.5 & 80.0 & 386.3 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.87 & 28.1 & 62.8 & 14.5 & 0.10 & 0.33 & 0.008 & 0.3 & 0.006 \\
$r_v=8.0$ pc & 1.75 & 23.0 & 53.2 & 11.6 & 0.10 & 0.32 & 0.01 & 0.5 & 0.006 \\
$r_{GC}=7$ kpc & 2.61 & 18.8 & 43.5 & 9.8 & 0.10 & 0.32 & 0.02 & 0.9 & 0.007 \\
  & 3.47 & 14.9 & 33.8 & 9.4 & 0.11 & 0.31 & 0.02 & 1 & 0.008 \\
  & 4.33 & 11.1 & 23.7 & 9.8 & 0.11 & 0.30 & 0.02 & 3 & 0.008 \\
  & 5.19 & 7.4 & 14.4 & 10.4 & 0.12 & 0.29 & 0.03 & 5 & 0.008 \\
  & 6.06 & 4.1 & 6.8 & 13.4 & 0.15 & 0.26 & 0.02 & 1e+01 & 0.009 \\
  & 6.92 & 1.9 & 2.5 & 36.0 & 0.20 & 0.22 & 0.02 & 5e+01 & 0.009 \\
  & 7.20 & 1.3 & 1.5 & 120.5 & 0.26 & 0.19 & 0.04 & 9e+01 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f1-n3/initial
{\bf run140} & 0.00 & 61.2 & 90.0 & 421.2 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.91 & 32.6 & 73.1 & 15.3 & 0.10 & 0.33 & 0.007 & 0.2 & 0.007 \\
$r_v=8.0$ pc & 1.81 & 27.3 & 63.6 & 12.2 & 0.10 & 0.32 & 0.01 & 0.4 & 0.007 \\
$r_{GC}=7$ kpc & 2.71 & 23.1 & 54.2 & 11.1 & 0.10 & 0.32 & 0.02 & 0.7 & 0.007 \\
  & 3.62 & 19.4 & 45.2 & 10.6 & 0.10 & 0.31 & 0.02 & 1 & 0.008 \\
  & 4.52 & 15.9 & 36.0 & 11.3 & 0.11 & 0.30 & 0.03 & 2 & 0.008 \\
  & 5.41 & 12.5 & 26.9 & 11.4 & 0.11 & 0.29 & 0.04 & 3 & 0.009 \\
  & 6.33 & 9.3 & 18.8 & 12.8 & 0.12 & 0.28 & 0.04 & 4 & 0.009 \\
  & 7.22 & 6.6 & 12.1 & 14.6 & 0.14 & 0.27 & 0.04 & 8 & 0.01 \\
  & 8.12 & 4.4 & 7.1 & 32.2 & 0.16 & 0.25 & 0.04 & 2e+01 & 0.01 \\
  & 9.02 & 2.5 & 3.5 & 101.6 & 0.20 & 0.23 & 0.05 & 4e+01 & 0.01 \\
  & 9.36 & 1.7 & 2.2 & 1178.4 & 0.24 & 0.20 & 0.04 & 6e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f1-n4/initial
{\bf run141} & 0.00 & 68.0 & 100.0 & 614.8 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.94 & 37.2 & 83.6 & 18.8 & 0.10 & 0.33 & 0.01 & 0.2 & 0.007 \\
$r_v=8.0$ pc & 1.87 & 31.6 & 73.9 & 14.0 & 0.10 & 0.32 & 0.02 & 0.4 & 0.008 \\
$r_{GC}=7$ kpc & 2.81 & 27.4 & 64.9 & 12.9 & 0.10 & 0.32 & 0.02 & 0.6 & 0.008 \\
  & 3.76 & 23.8 & 56.4 & 12.6 & 0.10 & 0.31 & 0.03 & 0.8 & 0.009 \\
  & 4.68 & 20.5 & 47.8 & 12.1 & 0.10 & 0.31 & 0.04 & 1 & 0.009 \\
  & 5.63 & 17.2 & 39.0 & 13.5 & 0.11 & 0.30 & 0.04 & 2 & 0.01 \\
  & 6.57 & 14.0 & 30.4 & 14.8 & 0.11 & 0.29 & 0.05 & 3 & 0.01 \\
  & 7.50 & 11.0 & 22.5 & 16.5 & 0.12 & 0.28 & 0.06 & 4 & 0.01 \\
  & 8.43 & 8.3 & 15.7 & 21.4 & 0.13 & 0.27 & 0.07 & 6 & 0.01 \\
  & 9.37 & 6.0 & 10.3 & 37.9 & 0.14 & 0.25 & 0.05 & 1e+01 & 0.01 \\
  & 10.00 & 4.6 & 7.3 & 68.0 & 0.16 & 0.24 & 0.05 & 2e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f2-n1/initial
{\bf run142} & 0.00 & 53.0 & 70.0 & 635.6 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.79 & 26.6 & 52.9 & 15.5 & 0.30 & 0.33 & 0.006 & 0.3 & 0.005 \\
$r_v=8.0$ pc & 1.57 & 21.3 & 43.5 & 12.0 & 0.30 & 0.32 & 0.01 & 0.6 & 0.005 \\
$r_{GC}=7$ kpc & 2.35 & 16.4 & 33.1 & 9.9 & 0.31 & 0.31 & 0.02 & 1 & 0.005 \\
  & 3.14 & 11.4 & 21.9 & 9.9 & 0.31 & 0.30 & 0.02 & 2 & 0.005 \\
  & 3.92 & 6.7 & 11.2 & 9.4 & 0.34 & 0.28 & 0.02 & 6 & 0.005 \\
  & 4.70 & 2.3 & 2.9 & 11.8 & 0.43 & 0.22 & 0.04 & 3e+01 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f2-n2/initial
{\bf run143} & 0.00 & 60.4 & 80.0 & 494.3 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.83 & 32.0 & 63.6 & 16.7 & 0.30 & 0.33 & 0.008 & 0.3 & 0.006 \\
$r_v=8.0$ pc & 1.66 & 26.2 & 53.8 & 12.7 & 0.30 & 0.33 & 0.01 & 0.5 & 0.007 \\
$r_{GC}=7$ kpc & 2.47 & 21.6 & 44.6 & 12.1 & 0.30 & 0.32 & 0.02 & 0.8 & 0.008 \\
  & 3.29 & 17.4 & 35.1 & 11.1 & 0.31 & 0.31 & 0.02 & 1 & 0.008 \\
  & 4.12 & 13.3 & 25.3 & 10.7 & 0.32 & 0.30 & 0.03 & 2 & 0.008 \\
  & 4.94 & 9.3 & 16.0 & 14.1 & 0.34 & 0.28 & 0.03 & 5 & 0.008 \\
  & 5.75 & 5.4 & 8.0 & 18.0 & 0.37 & 0.25 & 0.04 & 1e+01 & 0.009 \\
  & 6.57 & 2.6 & 3.1 & 47.1 & 0.46 & 0.20 & 0.04 & 4e+01 & 0.009 \\
  & 6.98 & 1.6 & 1.6 & 200.4 & 0.52 & 0.16 & 0.03 & 1e+02 & 0.009 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f2-n3/initial
{\bf run144} & 0.00 & 67.9 & 90.0 & 486.1 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.86 & 36.6 & 73.5 & 17.9 & 0.30 & 0.33 & 0.01 & 0.2 & 0.006 \\
$r_v=8.0$ pc & 1.72 & 30.8 & 64.1 & 14.3 & 0.30 & 0.32 & 0.02 & 0.4 & 0.007 \\
$r_{GC}=7$ kpc & 2.59 & 26.1 & 54.9 & 12.6 & 0.30 & 0.32 & 0.02 & 0.7 & 0.008 \\
  & 3.43 & 22.0 & 45.9 & 12.6 & 0.30 & 0.31 & 0.03 & 1 & 0.008 \\
  & 4.29 & 17.9 & 36.3 & 12.8 & 0.31 & 0.30 & 0.04 & 2 & 0.008 \\
  & 5.14 & 14.0 & 26.8 & 13.8 & 0.32 & 0.29 & 0.04 & 3 & 0.009 \\
  & 6.00 & 10.3 & 18.3 & 13.9 & 0.34 & 0.27 & 0.04 & 5 & 0.01 \\
  & 6.85 & 7.0 & 11.2 & 19.5 & 0.37 & 0.25 & 0.05 & 9 & 0.01 \\
  & 7.71 & 4.4 & 6.0 & 28.6 & 0.41 & 0.22 & 0.05 & 2e+01 & 0.01 \\
  & 8.57 & 2.2 & 2.5 & 222.1 & 0.51 & 0.16 & 0.03 & 7e+01 & 0.01 \\
  & 8.72 & 1.8 & 1.9 & 517.2 & 0.54 & 0.15 & 0.03 & 1e+02 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f2-n4/initial
{\bf run145} & 0.00 & 75.6 & 100.0 & 1108.0 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.90 & 42.0 & 84.2 & 20.8 & 0.30 & 0.33 & 0.01 & 0.2 & 0.01 \\
$r_v=8.0$ pc & 1.79 & 35.7 & 74.6 & 16.7 & 0.30 & 0.32 & 0.02 & 0.3 & 0.01 \\
$r_{GC}=7$ kpc & 2.67 & 30.7 & 65.2 & 15.4 & 0.30 & 0.32 & 0.02 & 0.6 & 0.01 \\
  & 3.56 & 26.6 & 56.0 & 14.1 & 0.30 & 0.31 & 0.03 & 0.8 & 0.01 \\
  & 4.47 & 22.4 & 46.5 & 13.6 & 0.30 & 0.31 & 0.04 & 1 & 0.01 \\
  & 5.35 & 18.5 & 37.2 & 13.4 & 0.31 & 0.30 & 0.04 & 2 & 0.01 \\
  & 6.22 & 14.8 & 28.3 & 16.1 & 0.32 & 0.28 & 0.05 & 3 & 0.01 \\
  & 7.12 & 11.3 & 20.3 & 19.7 & 0.34 & 0.27 & 0.05 & 5 & 0.01 \\
  & 8.00 & 8.2 & 13.4 & 24.1 & 0.36 & 0.25 & 0.05 & 9 & 0.01 \\
  & 8.88 & 5.7 & 8.3 & 34.1 & 0.40 & 0.22 & 0.06 & 2e+01 & 0.01 \\
  & 9.77 & 3.3 & 4.2 & 174.5 & 0.46 & 0.18 & 0.06 & 4e+01 & 0.01 \\
  & 10.00 & 2.8 & 3.3 & 478.3 & 0.48 & 0.17 & 0.08 & 6e+01 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f3-n1/initial
{\bf run146} & 0.00 & 58.1 & 70.0 & 627.1 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.75 & 29.8 & 53.5 & 16.6 & 0.49 & 0.30 & 0.006 & 0.3 & 0.003 \\
$r_v=8.0$ pc & 1.51 & 23.9 & 44.1 & 14.0 & 0.49 & 0.30 & 0.01 & 0.6 & 0.004 \\
$r_{GC}=7$ kpc & 2.25 & 18.8 & 34.6 & 11.9 & 0.49 & 0.29 & 0.01 & 1 & 0.005 \\
  & 2.99 & 13.7 & 24.1 & 10.4 & 0.50 & 0.28 & 0.02 & 2 & 0.005 \\
  & 3.74 & 8.3 & 12.9 & 10.4 & 0.53 & 0.25 & 0.02 & 5 & 0.006 \\
  & 4.49 & 3.4 & 4.0 & 12.8 & 0.60 & 0.19 & 0.03 & 3e+01 & 0.006 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f3-n2/initial
{\bf run147} & 0.00 & 66.2 & 80.0 & 501.7 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.79 & 35.9 & 64.5 & 18.7 & 0.49 & 0.30 & 0.01 & 0.2 & 0.008 \\
$r_v=8.0$ pc & 1.57 & 29.9 & 55.6 & 15.5 & 0.49 & 0.30 & 0.02 & 0.4 & 0.008 \\
$r_{GC}=7$ kpc & 2.37 & 24.9 & 46.4 & 13.5 & 0.49 & 0.29 & 0.02 & 0.8 & 0.009 \\
  & 3.15 & 20.1 & 36.8 & 13.4 & 0.50 & 0.28 & 0.03 & 1 & 0.01 \\
  & 3.93 & 16.2 & 28.3 & 13.7 & 0.51 & 0.27 & 0.03 & 2 & 0.01 \\
  & 4.72 & 11.9 & 19.3 & 13.7 & 0.53 & 0.25 & 0.04 & 4 & 0.01 \\
  & 5.50 & 7.7 & 11.2 & 17.8 & 0.55 & 0.22 & 0.04 & 9 & 0.01 \\
  & 6.28 & 4.3 & 5.2 & 35.1 & 0.61 & 0.18 & 0.03 & 2e+01 & 0.01 \\
  & 7.06 & 2.0 & 1.8 & 214.9 & 0.70 & 0.12 & 0.02 & 1e+02 & 0.01 \\
  & 7.18 & 1.7 & 1.5 & 378.1 & 0.72 & 0.11 & 0 & 1e+02 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f3-n3/initial
{\bf run148} & 0.00 & 74.7 & 90.0 & 504.0 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.82 & 40.8 & 73.9 & 20.7 & 0.49 & 0.30 & 0.008 & 0.2 & 0.006 \\
$r_v=8.0$ pc & 1.64 & 34.3 & 64.6 & 16.6 & 0.49 & 0.30 & 0.01 & 0.4 & 0.007 \\
$r_{GC}=7$ kpc & 2.46 & 29.2 & 55.5 & 14.0 & 0.49 & 0.29 & 0.02 & 0.7 & 0.008 \\
  & 3.27 & 24.5 & 46.1 & 13.9 & 0.50 & 0.28 & 0.02 & 1 & 0.009 \\
  & 4.09 & 20.1 & 36.9 & 13.8 & 0.50 & 0.27 & 0.02 & 2 & 0.01 \\
  & 4.90 & 15.7 & 27.4 & 14.9 & 0.51 & 0.26 & 0.03 & 3 & 0.01 \\
  & 5.73 & 11.1 & 17.7 & 16.1 & 0.54 & 0.23 & 0.03 & 5 & 0.01 \\
  & 6.54 & 7.2 & 10.1 & 22.0 & 0.57 & 0.21 & 0.04 & 1e+01 & 0.01 \\
  & 7.35 & 4.3 & 5.2 & 62.1 & 0.61 & 0.18 & 0.04 & 3e+01 & 0.01 \\
  & 8.16 & 2.0 & 2.0 & 881.1 & 0.71 & 0.12 & 0.05 & 1e+02 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r1-c2-f3-n4/initial
{\bf run149} & 0.00 & 83.2 & 100.0 & 1139.2 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.86 & 46.5 & 84.3 & 22.7 & 0.49 & 0.30 & 0.009 & 0.2 & 0.01 \\
$r_v=8.0$ pc & 1.72 & 39.5 & 74.6 & 17.6 & 0.49 & 0.30 & 0.02 & 0.3 & 0.01 \\
$r_{GC}=7$ kpc & 2.55 & 34.2 & 65.6 & 16.6 & 0.49 & 0.29 & 0.02 & 0.6 & 0.01 \\
  & 3.40 & 29.6 & 56.5 & 16.1 & 0.49 & 0.29 & 0.03 & 0.8 & 0.01 \\
  & 4.24 & 25.2 & 47.4 & 15.6 & 0.50 & 0.28 & 0.04 & 1 & 0.01 \\
  & 5.10 & 21.0 & 38.1 & 16.9 & 0.50 & 0.26 & 0.05 & 2 & 0.01 \\
  & 5.94 & 16.8 & 29.0 & 16.7 & 0.51 & 0.25 & 0.05 & 3 & 0.01 \\
  & 6.78 & 12.9 & 21.0 & 21.0 & 0.53 & 0.23 & 0.06 & 5 & 0.01 \\
  & 7.62 & 9.6 & 14.2 & 24.3 & 0.55 & 0.21 & 0.05 & 9 & 0.01 \\
  & 8.47 & 6.7 & 8.9 & 40.5 & 0.59 & 0.18 & 0.06 & 2e+01 & 0.01 \\
  & 9.32 & 4.3 & 5.0 & 144.4 & 0.63 & 0.15 & 0.07 & 4e+01 & 0.01 \\
  & 9.96 & 2.4 & 2.4 & 2872.7 & 0.70 & 0.11 & 0.04 & 1e+02 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f1-n1/initial
{\bf run150} & 0.00 & 47.7 & 70.0 & 418.0 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.83 & 28.9 & 64.5 & 10.1 & 0.10 & 0.33 & 0.004 & 0.08 & 0.01 \\
$r_v=8.0$ pc & 1.67 & 25.2 & 58.9 & 8.0 & 0.10 & 0.33 & 0.008 & 0.2 & 0.009 \\
$r_{GC}=8$ kpc & 2.51 & 22.4 & 53.1 & 7.1 & 0.10 & 0.32 & 0.01 & 0.3 & 0.009 \\
  & 3.33 & 20.0 & 47.4 & 6.4 & 0.10 & 0.32 & 0.02 & 0.5 & 0.008 \\
  & 4.13 & 17.6 & 41.4 & 6.3 & 0.10 & 0.32 & 0.02 & 0.7 & 0.008 \\
  & 4.95 & 15.2 & 35.1 & 6.4 & 0.10 & 0.31 & 0.03 & 1 & 0.008 \\
  & 5.78 & 12.9 & 28.9 & 6.3 & 0.11 & 0.31 & 0.03 & 2 & 0.009 \\
  & 6.61 & 10.4 & 22.3 & 7.1 & 0.11 & 0.30 & 0.03 & 2 & 0.009 \\
  & 7.44 & 8.2 & 16.6 & 7.6 & 0.12 & 0.29 & 0.03 & 4 & 0.009 \\
  & 8.26 & 6.3 & 11.8 & 8.4 & 0.13 & 0.28 & 0.04 & 6 & 0.009 \\
  & 9.08 & 4.4 & 7.7 & 12.3 & 0.15 & 0.27 & 0.03 & 1e+01 & 0.01 \\
  & 9.90 & 3.0 & 4.7 & 30.7 & 0.18 & 0.25 & 0.02 & 2e+01 & 0.01 \\
  & 10.00 & 2.9 & 4.4 & 23.4 & 0.19 & 0.24 & 0.02 & 2e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f1-n2/initial
{\bf run151} & 0.00 & 54.5 & 80.0 & 284.6 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.88 & 33.3 & 74.8 & 11.6 & 0.10 & 0.33 & 0.006 & 0.06 & 0.02 \\
$r_v=8.0$ pc & 1.74 & 29.6 & 69.3 & 8.9 & 0.10 & 0.33 & 0.009 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.61 & 26.5 & 63.5 & 7.6 & 0.10 & 0.32 & 0.01 & 0.3 & 0.01 \\
  & 3.47 & 24.1 & 58.0 & 7.9 & 0.10 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 4.35 & 21.7 & 52.0 & 7.2 & 0.10 & 0.32 & 0.02 & 0.6 & 0.01 \\
  & 5.22 & 19.3 & 45.8 & 7.4 & 0.10 & 0.31 & 0.02 & 0.8 & 0.01 \\
  & 6.07 & 17.0 & 39.7 & 7.7 & 0.11 & 0.31 & 0.03 & 1 & 0.01 \\
  & 6.93 & 14.8 & 33.5 & 7.7 & 0.11 & 0.30 & 0.03 & 2 & 0.01 \\
  & 7.81 & 12.6 & 27.7 & 8.1 & 0.11 & 0.30 & 0.04 & 2 & 0.01 \\
  & 8.66 & 10.5 & 22.1 & 9.0 & 0.12 & 0.29 & 0.04 & 3 & 0.01 \\
  & 9.51 & 8.6 & 17.1 & 10.4 & 0.12 & 0.28 & 0.04 & 4 & 0.01 \\
  & 10.00 & 7.6 & 14.6 & 11.9 & 0.13 & 0.27 & 0.04 & 5 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f1-n3/initial
{\bf run152} & 0.00 & 61.2 & 90.0 & 315.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.90 & 38.0 & 85.4 & 13.0 & 0.10 & 0.33 & 0.008 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.81 & 34.1 & 80.3 & 10.0 & 0.10 & 0.33 & 0.01 & 0.1 & 0.02 \\
$r_{GC}=8$ kpc & 2.71 & 31.0 & 74.7 & 8.8 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 3.64 & 28.5 & 69.3 & 8.4 & 0.10 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 4.53 & 26.2 & 63.8 & 8.2 & 0.10 & 0.31 & 0.03 & 0.4 & 0.01 \\
  & 5.42 & 23.9 & 57.9 & 8.3 & 0.10 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 6.33 & 21.6 & 51.8 & 8.5 & 0.10 & 0.31 & 0.04 & 0.8 & 0.01 \\
  & 7.24 & 19.3 & 45.5 & 9.0 & 0.10 & 0.30 & 0.04 & 1 & 0.01 \\
  & 8.14 & 17.2 & 39.7 & 9.1 & 0.11 & 0.30 & 0.04 & 1 & 0.01 \\
  & 9.03 & 15.2 & 33.9 & 9.9 & 0.11 & 0.29 & 0.05 & 2 & 0.01 \\
  & 9.93 & 13.2 & 28.6 & 10.6 & 0.11 & 0.28 & 0.05 & 2 & 0.01 \\
  & 10.01 & 13.0 & 28.1 & 11.1 & 0.11 & 0.28 & 0.05 & 3 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f1-n4/initial
{\bf run153} & 0.00 & 68.0 & 100.0 & 421.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.95 & 42.4 & 95.8 & 14.7 & 0.10 & 0.33 & 0.008 & 0.04 & 0.03 \\
$r_v=8.0$ pc & 1.88 & 38.4 & 90.8 & 11.1 & 0.10 & 0.33 & 0.01 & 0.1 & 0.03 \\
$r_{GC}=8$ kpc & 2.82 & 35.3 & 85.5 & 10.2 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 3.76 & 32.8 & 80.2 & 10.1 & 0.10 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 4.70 & 30.4 & 74.6 & 9.5 & 0.10 & 0.31 & 0.03 & 0.4 & 0.02 \\
  & 5.65 & 28.0 & 68.7 & 9.5 & 0.10 & 0.31 & 0.03 & 0.5 & 0.02 \\
  & 6.58 & 25.9 & 63.0 & 10.2 & 0.10 & 0.31 & 0.04 & 0.6 & 0.02 \\
  & 7.50 & 23.8 & 57.2 & 10.2 & 0.10 & 0.30 & 0.04 & 0.8 & 0.02 \\
  & 8.44 & 21.6 & 51.2 & 11.0 & 0.11 & 0.30 & 0.05 & 1 & 0.02 \\
  & 9.38 & 19.7 & 45.7 & 11.5 & 0.11 & 0.29 & 0.06 & 1 & 0.02 \\
  & 10.01 & 18.4 & 42.0 & 11.6 & 0.11 & 0.29 & 0.06 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f2-n1/initial
{\bf run154} & 0.00 & 53.0 & 70.0 & 456.0 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.79 & 32.3 & 64.6 & 12.0 & 0.30 & 0.33 & 0.006 & 0.08 & 0.01 \\
$r_v=8.0$ pc & 1.58 & 28.4 & 59.0 & 9.3 & 0.30 & 0.33 & 0.008 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.36 & 25.2 & 53.5 & 8.5 & 0.30 & 0.32 & 0.01 & 0.3 & 0.01 \\
  & 3.14 & 22.5 & 47.6 & 8.3 & 0.30 & 0.32 & 0.02 & 0.5 & 0.01 \\
  & 3.93 & 19.8 & 41.4 & 8.1 & 0.30 & 0.31 & 0.02 & 0.7 & 0.009 \\
  & 4.70 & 17.1 & 35.3 & 7.8 & 0.31 & 0.30 & 0.03 & 1 & 0.009 \\
  & 5.49 & 14.5 & 29.0 & 7.7 & 0.32 & 0.29 & 0.03 & 2 & 0.009 \\
  & 6.27 & 11.8 & 22.6 & 8.5 & 0.33 & 0.28 & 0.04 & 2 & 0.009 \\
  & 7.06 & 9.2 & 16.5 & 9.6 & 0.34 & 0.27 & 0.04 & 4 & 0.01 \\
  & 7.84 & 6.9 & 11.4 & 12.1 & 0.36 & 0.25 & 0.05 & 7 & 0.01 \\
  & 8.62 & 4.9 & 7.2 & 17.5 & 0.39 & 0.23 & 0.04 & 1e+01 & 0.01 \\
  & 9.40 & 3.0 & 3.9 & 37.0 & 0.44 & 0.20 & 0.06 & 3e+01 & 0.01 \\
  & 10.00 & 1.9 & 2.0 & 224.1 & 0.50 & 0.18 & 0.1 & 6e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f2-n2/initial
{\bf run155} & 0.00 & 60.4 & 80.0 & 352.5 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.83 & 37.4 & 75.1 & 12.9 & 0.30 & 0.33 & 0.007 & 0.06 & 0.02 \\
$r_v=8.0$ pc & 1.65 & 33.1 & 69.5 & 9.8 & 0.29 & 0.33 & 0.01 & 0.1 & 0.01 \\
$r_{GC}=8$ kpc & 2.49 & 29.7 & 63.6 & 9.1 & 0.29 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 3.31 & 26.9 & 57.8 & 8.4 & 0.29 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 4.12 & 24.2 & 52.0 & 8.8 & 0.30 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 4.95 & 21.5 & 45.4 & 8.5 & 0.30 & 0.31 & 0.03 & 0.8 & 0.01 \\
  & 5.78 & 18.7 & 38.9 & 8.7 & 0.30 & 0.30 & 0.04 & 1 & 0.01 \\
  & 6.60 & 16.1 & 32.3 & 9.2 & 0.31 & 0.29 & 0.04 & 2 & 0.01 \\
  & 7.40 & 13.5 & 26.1 & 10.0 & 0.32 & 0.28 & 0.04 & 2 & 0.01 \\
  & 8.22 & 10.9 & 20.1 & 10.2 & 0.33 & 0.27 & 0.05 & 4 & 0.01 \\
  & 9.04 & 8.6 & 14.7 & 10.9 & 0.35 & 0.26 & 0.05 & 6 & 0.01 \\
  & 9.86 & 6.4 & 10.2 & 16.9 & 0.37 & 0.24 & 0.05 & 9 & 0.01 \\
  & 10.00 & 6.1 & 9.5 & 17.2 & 0.38 & 0.23 & 0.05 & 1e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f2-n3/initial
{\bf run156} & 0.00 & 67.9 & 90.0 & 363.6 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.86 & 42.4 & 85.5 & 15.5 & 0.30 & 0.33 & 0.009 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.73 & 38.1 & 80.2 & 12.2 & 0.29 & 0.33 & 0.01 & 0.1 & 0.02 \\
$r_{GC}=8$ kpc & 2.59 & 34.7 & 74.7 & 10.6 & 0.29 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 3.46 & 31.9 & 69.2 & 10.6 & 0.29 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 4.31 & 29.3 & 63.5 & 10.4 & 0.30 & 0.31 & 0.03 & 0.4 & 0.01 \\
  & 5.14 & 26.7 & 57.7 & 10.0 & 0.30 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 6.02 & 24.1 & 51.4 & 11.6 & 0.30 & 0.30 & 0.04 & 0.8 & 0.01 \\
  & 6.88 & 21.7 & 45.5 & 10.7 & 0.31 & 0.30 & 0.04 & 1 & 0.01 \\
  & 7.72 & 19.2 & 39.4 & 11.5 & 0.31 & 0.29 & 0.04 & 1 & 0.01 \\
  & 8.58 & 16.8 & 33.4 & 14.0 & 0.32 & 0.28 & 0.05 & 2 & 0.01 \\
  & 9.42 & 14.6 & 28.0 & 14.1 & 0.33 & 0.27 & 0.05 & 3 & 0.01 \\
  & 10.01 & 13.1 & 24.5 & 15.6 & 0.34 & 0.26 & 0.05 & 3 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f2-n4/initial
{\bf run157} & 0.00 & 75.6 & 100.0 & 709.8 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.90 & 47.6 & 95.8 & 17.2 & 0.30 & 0.33 & 0.009 & 0.04 & 0.04 \\
$r_v=8.0$ pc & 1.80 & 42.9 & 90.6 & 13.2 & 0.29 & 0.33 & 0.01 & 0.1 & 0.02 \\
$r_{GC}=8$ kpc & 2.67 & 39.5 & 85.3 & 12.6 & 0.29 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 3.56 & 36.6 & 79.9 & 11.5 & 0.29 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 4.48 & 33.7 & 73.9 & 11.4 & 0.30 & 0.31 & 0.03 & 0.4 & 0.02 \\
  & 5.35 & 31.1 & 68.0 & 11.4 & 0.30 & 0.31 & 0.03 & 0.5 & 0.02 \\
  & 6.23 & 28.4 & 61.5 & 12.2 & 0.30 & 0.30 & 0.04 & 0.7 & 0.02 \\
  & 7.11 & 25.8 & 55.1 & 14.3 & 0.30 & 0.30 & 0.04 & 0.9 & 0.02 \\
  & 8.00 & 23.4 & 49.0 & 13.3 & 0.31 & 0.29 & 0.05 & 1 & 0.02 \\
  & 8.89 & 21.0 & 42.9 & 14.7 & 0.31 & 0.28 & 0.05 & 2 & 0.02 \\
  & 9.78 & 18.7 & 37.0 & 16.1 & 0.32 & 0.28 & 0.05 & 2 & 0.02 \\
  & 10.01 & 18.1 & 35.6 & 18.2 & 0.32 & 0.28 & 0.05 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f3-n1/initial
{\bf run158} & 0.00 & 58.1 & 70.0 & 452.5 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.76 & 36.0 & 64.8 & 13.3 & 0.50 & 0.30 & 0.006 & 0.08 & 0.02 \\
$r_v=8.0$ pc & 1.51 & 31.9 & 59.7 & 11.3 & 0.49 & 0.30 & 0.008 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.26 & 28.4 & 54.2 & 9.4 & 0.49 & 0.29 & 0.01 & 0.3 & 0.01 \\
  & 3.02 & 25.2 & 48.4 & 8.3 & 0.49 & 0.29 & 0.02 & 0.5 & 0.01 \\
  & 3.76 & 22.3 & 42.5 & 9.1 & 0.50 & 0.28 & 0.02 & 0.7 & 0.01 \\
  & 4.51 & 19.4 & 36.3 & 8.0 & 0.50 & 0.27 & 0.02 & 1 & 0.01 \\
  & 5.24 & 16.4 & 29.8 & 8.2 & 0.51 & 0.27 & 0.03 & 2 & 0.01 \\
  & 5.99 & 13.2 & 22.9 & 8.9 & 0.52 & 0.25 & 0.03 & 3 & 0.01 \\
  & 6.74 & 10.2 & 16.5 & 9.3 & 0.54 & 0.24 & 0.03 & 4 & 0.01 \\
  & 7.48 & 7.7 & 11.4 & 11.3 & 0.56 & 0.22 & 0.04 & 7 & 0.01 \\
  & 8.23 & 5.2 & 7.0 & 14.2 & 0.59 & 0.19 & 0.04 & 1e+01 & 0.01 \\
  & 8.97 & 3.3 & 3.9 & 26.0 & 0.64 & 0.16 & 0.04 & 3e+01 & 0.01 \\
  & 9.72 & 1.8 & 1.7 & 219.3 & 0.73 & 0.11 & 0.05 & 1e+02 & 0.01 \\
  & 9.73 & 1.8 & 1.7 & 426.2 & 0.73 & 0.11 & 0.05 & 1e+02 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f3-n2/initial
{\bf run159} & 0.00 & 66.2 & 80.0 & 360.2 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.80 & 41.6 & 75.3 & 15.3 & 0.49 & 0.30 & 0.006 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.58 & 37.0 & 70.1 & 11.7 & 0.49 & 0.30 & 0.01 & 0.1 & 0.02 \\
$r_{GC}=8$ kpc & 2.38 & 33.5 & 64.8 & 10.7 & 0.49 & 0.29 & 0.02 & 0.2 & 0.02 \\
  & 3.16 & 30.4 & 59.2 & 9.7 & 0.49 & 0.29 & 0.02 & 0.4 & 0.01 \\
  & 3.95 & 27.5 & 53.4 & 10.1 & 0.49 & 0.28 & 0.02 & 0.5 & 0.01 \\
  & 4.72 & 24.7 & 47.6 & 9.9 & 0.50 & 0.28 & 0.03 & 0.8 & 0.01 \\
  & 5.52 & 21.8 & 41.3 & 10.0 & 0.50 & 0.27 & 0.03 & 1 & 0.01 \\
  & 6.29 & 19.1 & 35.3 & 10.7 & 0.51 & 0.26 & 0.03 & 2 & 0.01 \\
  & 7.08 & 16.3 & 29.1 & 10.1 & 0.51 & 0.25 & 0.04 & 2 & 0.01 \\
  & 7.86 & 13.5 & 23.1 & 11.3 & 0.52 & 0.24 & 0.04 & 3 & 0.01 \\
  & 8.63 & 11.1 & 18.1 & 13.4 & 0.54 & 0.23 & 0.05 & 5 & 0.01 \\
  & 9.42 & 8.8 & 13.4 & 16.0 & 0.56 & 0.21 & 0.05 & 7 & 0.01 \\
  & 10.01 & 7.2 & 10.4 & 19.0 & 0.57 & 0.20 & 0.05 & 1e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f3-n3/initial
{\bf run160} & 0.00 & 74.7 & 90.0 & 379.1 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.82 & 47.1 & 85.6 & 18.3 & 0.49 & 0.30 & 0.008 & 0.05 & 0.04 \\
$r_v=8.0$ pc & 1.63 & 42.5 & 80.8 & 13.6 & 0.49 & 0.30 & 0.01 & 0.1 & 0.03 \\
$r_{GC}=8$ kpc & 2.47 & 38.9 & 75.6 & 12.1 & 0.49 & 0.29 & 0.02 & 0.2 & 0.03 \\
  & 3.30 & 35.7 & 70.1 & 11.3 & 0.49 & 0.29 & 0.02 & 0.3 & 0.02 \\
  & 4.08 & 33.1 & 64.9 & 10.9 & 0.49 & 0.29 & 0.03 & 0.4 & 0.02 \\
  & 4.91 & 30.3 & 59.2 & 11.4 & 0.49 & 0.28 & 0.03 & 0.6 & 0.02 \\
  & 5.73 & 27.4 & 53.2 & 12.0 & 0.50 & 0.27 & 0.04 & 0.8 & 0.02 \\
  & 6.55 & 24.6 & 46.9 & 11.5 & 0.50 & 0.27 & 0.04 & 1 & 0.02 \\
  & 7.37 & 21.9 & 40.9 & 13.0 & 0.51 & 0.26 & 0.05 & 1 & 0.02 \\
  & 8.19 & 19.2 & 34.9 & 13.5 & 0.51 & 0.25 & 0.06 & 2 & 0.02 \\
  & 9.00 & 16.7 & 29.3 & 13.3 & 0.52 & 0.24 & 0.06 & 3 & 0.02 \\
  & 9.80 & 14.4 & 24.1 & 17.3 & 0.53 & 0.23 & 0.06 & 4 & 0.02 \\
  & 10.01 & 13.7 & 22.8 & 16.3 & 0.54 & 0.23 & 0.06 & 4 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c1-f3-n4/initial
{\bf run161} & 0.00 & 83.2 & 100.0 & 736.7 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.85 & 52.8 & 95.9 & 19.1 & 0.49 & 0.30 & 0.008 & 0.04 & 0.04 \\
$r_v=8.0$ pc & 1.70 & 47.8 & 91.0 & 16.2 & 0.49 & 0.30 & 0.01 & 0.09 & 0.02 \\
$r_{GC}=8$ kpc & 2.56 & 44.0 & 85.7 & 13.9 & 0.49 & 0.30 & 0.02 & 0.2 & 0.02 \\
  & 3.39 & 40.9 & 80.6 & 13.3 & 0.49 & 0.29 & 0.02 & 0.3 & 0.02 \\
  & 4.24 & 38.0 & 75.2 & 13.7 & 0.49 & 0.29 & 0.03 & 0.4 & 0.02 \\
  & 5.09 & 35.1 & 69.4 & 12.6 & 0.49 & 0.28 & 0.03 & 0.5 & 0.02 \\
  & 5.94 & 32.3 & 63.5 & 13.5 & 0.49 & 0.28 & 0.04 & 0.7 & 0.02 \\
  & 6.78 & 29.5 & 57.2 & 13.7 & 0.49 & 0.27 & 0.05 & 0.9 & 0.02 \\
  & 7.63 & 26.7 & 51.0 & 15.3 & 0.50 & 0.26 & 0.05 & 1 & 0.02 \\
  & 8.48 & 24.1 & 45.0 & 14.5 & 0.50 & 0.26 & 0.06 & 1 & 0.02 \\
  & 9.33 & 21.4 & 39.1 & 17.0 & 0.51 & 0.25 & 0.07 & 2 & 0.02 \\
  & 10.01 & 19.4 & 34.5 & 17.0 & 0.51 & 0.24 & 0.07 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f1-n1/initial
{\bf run162} & 0.00 & 47.7 & 70.0 & 593.3 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.83 & 26.9 & 60.1 & 12.5 & 0.10 & 0.33 & 0.005 & 0.2 & 0.009 \\
$r_v=8.0$ pc & 1.67 & 23.1 & 53.9 & 9.8 & 0.10 & 0.33 & 0.007 & 0.3 & 0.009 \\
$r_{GC}=8$ kpc & 2.49 & 20.3 & 47.9 & 9.1 & 0.10 & 0.32 & 0.01 & 0.5 & 0.007 \\
  & 3.31 & 17.9 & 42.3 & 8.8 & 0.10 & 0.32 & 0.01 & 0.7 & 0.007 \\
  & 4.15 & 15.7 & 36.6 & 8.1 & 0.10 & 0.31 & 0.02 & 1 & 0.007 \\
  & 4.97 & 13.5 & 31.0 & 9.1 & 0.10 & 0.31 & 0.02 & 1 & 0.007 \\
  & 5.78 & 11.6 & 25.8 & 8.7 & 0.11 & 0.30 & 0.03 & 2 & 0.008 \\
  & 6.60 & 9.7 & 20.6 & 9.8 & 0.11 & 0.30 & 0.03 & 3 & 0.008 \\
  & 7.43 & 7.9 & 15.9 & 12.6 & 0.12 & 0.29 & 0.04 & 4 & 0.008 \\
  & 8.25 & 6.3 & 12.0 & 16.0 & 0.13 & 0.28 & 0.04 & 6 & 0.009 \\
  & 9.08 & 4.8 & 8.5 & 28.6 & 0.14 & 0.26 & 0.03 & 9 & 0.009 \\
  & 9.90 & 3.6 & 5.7 & 53.2 & 0.15 & 0.25 & 0.04 & 1e+01 & 0.01 \\
  & 10.00 & 3.4 & 5.4 & 53.4 & 0.16 & 0.24 & 0.03 & 2e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f1-n2/initial
{\bf run163} & 0.00 & 54.5 & 80.0 & 386.3 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.87 & 31.5 & 70.6 & 14.5 & 0.10 & 0.33 & 0.008 & 0.1 & 0.008 \\
$r_v=8.0$ pc & 1.73 & 27.4 & 64.2 & 11.2 & 0.10 & 0.33 & 0.01 & 0.2 & 0.009 \\
$r_{GC}=8$ kpc & 2.61 & 24.3 & 58.0 & 10.1 & 0.10 & 0.32 & 0.02 & 0.4 & 0.009 \\
  & 3.46 & 21.9 & 52.5 & 9.1 & 0.10 & 0.32 & 0.02 & 0.6 & 0.009 \\
  & 4.33 & 19.5 & 46.6 & 9.4 & 0.10 & 0.31 & 0.03 & 0.8 & 0.009 \\
  & 5.19 & 17.3 & 40.7 & 10.2 & 0.10 & 0.31 & 0.03 & 1 & 0.009 \\
  & 6.06 & 15.2 & 35.0 & 11.3 & 0.11 & 0.30 & 0.03 & 1 & 0.01 \\
  & 6.92 & 13.3 & 29.5 & 10.9 & 0.11 & 0.29 & 0.04 & 2 & 0.01 \\
  & 7.80 & 11.3 & 24.2 & 11.9 & 0.11 & 0.28 & 0.05 & 3 & 0.01 \\
  & 8.65 & 9.5 & 19.6 & 13.5 & 0.12 & 0.28 & 0.05 & 4 & 0.01 \\
  & 9.52 & 7.8 & 15.2 & 19.6 & 0.13 & 0.27 & 0.05 & 5 & 0.01 \\
  & 10.00 & 6.9 & 13.0 & 26.0 & 0.13 & 0.26 & 0.05 & 6 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f1-n3/initial
{\bf run164} & 0.00 & 61.2 & 90.0 & 421.2 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.91 & 35.8 & 80.6 & 15.3 & 0.10 & 0.33 & 0.008 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.82 & 31.5 & 74.3 & 11.4 & 0.10 & 0.33 & 0.01 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.72 & 28.4 & 68.4 & 10.6 & 0.10 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 3.61 & 25.9 & 62.7 & 10.8 & 0.10 & 0.32 & 0.02 & 0.5 & 0.01 \\
  & 4.52 & 23.5 & 57.1 & 10.9 & 0.10 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 5.43 & 21.3 & 51.3 & 10.9 & 0.10 & 0.31 & 0.03 & 0.8 & 0.01 \\
  & 6.33 & 19.3 & 45.8 & 10.5 & 0.10 & 0.31 & 0.04 & 1 & 0.01 \\
  & 7.23 & 17.3 & 40.3 & 11.5 & 0.11 & 0.30 & 0.04 & 1 & 0.01 \\
  & 8.12 & 15.3 & 34.9 & 14.9 & 0.11 & 0.29 & 0.05 & 2 & 0.01 \\
  & 9.04 & 13.4 & 29.5 & 13.8 & 0.11 & 0.29 & 0.05 & 2 & 0.01 \\
  & 9.93 & 11.7 & 24.8 & 19.1 & 0.12 & 0.28 & 0.06 & 3 & 0.01 \\
  & 10.00 & 11.5 & 24.4 & 20.8 & 0.12 & 0.28 & 0.06 & 3 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f1-n4/initial
{\bf run165} & 0.00 & 68.0 & 100.0 & 614.8 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.94 & 40.5 & 91.3 & 17.9 & 0.10 & 0.33 & 0.01 & 0.09 & 0.02 \\
$r_v=8.0$ pc & 1.87 & 35.9 & 84.8 & 14.5 & 0.10 & 0.33 & 0.02 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.82 & 32.6 & 78.8 & 13.3 & 0.10 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 3.77 & 30.1 & 73.3 & 12.9 & 0.10 & 0.32 & 0.03 & 0.4 & 0.01 \\
  & 4.69 & 27.7 & 67.7 & 13.6 & 0.10 & 0.31 & 0.04 & 0.5 & 0.01 \\
  & 5.62 & 25.4 & 62.0 & 12.5 & 0.10 & 0.31 & 0.04 & 0.6 & 0.01 \\
  & 6.57 & 23.2 & 56.2 & 13.0 & 0.10 & 0.31 & 0.05 & 0.8 & 0.01 \\
  & 7.49 & 21.2 & 50.6 & 13.6 & 0.10 & 0.30 & 0.05 & 1 & 0.01 \\
  & 8.43 & 19.1 & 44.9 & 14.3 & 0.11 & 0.30 & 0.06 & 1 & 0.02 \\
  & 9.38 & 17.3 & 39.6 & 17.8 & 0.11 & 0.29 & 0.06 & 2 & 0.02 \\
  & 10.01 & 16.1 & 36.3 & 17.8 & 0.11 & 0.29 & 0.07 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f2-n1/initial
{\bf run166} & 0.00 & 53.0 & 70.0 & 635.6 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.80 & 30.2 & 60.4 & 14.4 & 0.30 & 0.33 & 0.007 & 0.2 & 0.005 \\
$r_v=8.0$ pc & 1.58 & 26.0 & 54.2 & 11.0 & 0.30 & 0.33 & 0.01 & 0.3 & 0.008 \\
$r_{GC}=8$ kpc & 2.36 & 22.9 & 48.4 & 9.2 & 0.30 & 0.32 & 0.02 & 0.5 & 0.008 \\
  & 3.14 & 20.1 & 42.5 & 9.3 & 0.30 & 0.32 & 0.02 & 0.7 & 0.008 \\
  & 3.93 & 17.5 & 36.7 & 9.5 & 0.30 & 0.31 & 0.03 & 1 & 0.008 \\
  & 4.72 & 15.0 & 30.5 & 9.7 & 0.31 & 0.30 & 0.03 & 1 & 0.008 \\
  & 5.48 & 12.4 & 24.4 & 11.3 & 0.32 & 0.30 & 0.03 & 2 & 0.009 \\
  & 6.28 & 10.0 & 18.6 & 10.9 & 0.33 & 0.28 & 0.03 & 3 & 0.009 \\
  & 7.06 & 7.8 & 13.6 & 13.1 & 0.35 & 0.27 & 0.03 & 5 & 0.01 \\
  & 7.83 & 5.9 & 9.5 & 15.6 & 0.37 & 0.25 & 0.03 & 9 & 0.01 \\
  & 8.62 & 4.2 & 6.0 & 35.1 & 0.41 & 0.22 & 0.03 & 2e+01 & 0.01 \\
  & 9.40 & 2.6 & 3.2 & 156.4 & 0.46 & 0.19 & 0.04 & 4e+01 & 0.01 \\
  & 9.66 & 2.0 & 2.3 & 664.0 & 0.51 & 0.17 & 0.06 & 5e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f2-n2/initial
{\bf run167} & 0.00 & 60.4 & 80.0 & 494.3 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.83 & 35.5 & 71.1 & 17.1 & 0.30 & 0.33 & 0.01 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.66 & 30.9 & 64.6 & 13.6 & 0.29 & 0.33 & 0.02 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.47 & 27.5 & 58.5 & 11.6 & 0.30 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 3.30 & 24.6 & 52.5 & 11.2 & 0.30 & 0.32 & 0.02 & 0.5 & 0.01 \\
  & 4.12 & 22.0 & 46.6 & 11.2 & 0.30 & 0.31 & 0.03 & 0.8 & 0.01 \\
  & 4.93 & 19.5 & 40.6 & 12.1 & 0.30 & 0.31 & 0.03 & 1 & 0.01 \\
  & 5.76 & 17.0 & 34.5 & 11.5 & 0.31 & 0.30 & 0.03 & 1 & 0.01 \\
  & 6.57 & 14.6 & 28.6 & 13.2 & 0.32 & 0.29 & 0.04 & 2 & 0.01 \\
  & 7.40 & 12.2 & 23.0 & 15.5 & 0.33 & 0.28 & 0.04 & 3 & 0.01 \\
  & 8.22 & 10.1 & 18.0 & 18.5 & 0.34 & 0.27 & 0.04 & 4 & 0.01 \\
  & 9.04 & 8.1 & 13.5 & 26.2 & 0.36 & 0.25 & 0.04 & 6 & 0.01 \\
  & 9.86 & 6.2 & 9.6 & 47.4 & 0.38 & 0.24 & 0.04 & 1e+01 & 0.01 \\
  & 10.00 & 5.9 & 9.0 & 49.7 & 0.39 & 0.23 & 0.04 & 1e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f2-n3/initial
{\bf run168} & 0.00 & 67.9 & 90.0 & 486.1 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.86 & 40.2 & 80.9 & 18.4 & 0.30 & 0.33 & 0.009 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.73 & 35.4 & 74.6 & 15.1 & 0.29 & 0.33 & 0.01 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.58 & 32.0 & 68.9 & 12.8 & 0.29 & 0.32 & 0.02 & 0.3 & 0.009 \\
  & 3.45 & 29.2 & 63.2 & 13.2 & 0.30 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 4.30 & 26.6 & 57.7 & 12.9 & 0.30 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 5.14 & 24.1 & 51.8 & 13.7 & 0.30 & 0.31 & 0.04 & 0.8 & 0.01 \\
  & 6.00 & 21.5 & 45.7 & 15.3 & 0.30 & 0.30 & 0.04 & 1 & 0.01 \\
  & 6.86 & 19.2 & 39.8 & 16.1 & 0.31 & 0.30 & 0.05 & 1 & 0.01 \\
  & 7.71 & 16.9 & 34.2 & 17.0 & 0.31 & 0.29 & 0.05 & 2 & 0.01 \\
  & 8.57 & 14.7 & 28.7 & 18.8 & 0.32 & 0.28 & 0.05 & 3 & 0.01 \\
  & 9.43 & 12.6 & 23.4 & 23.2 & 0.33 & 0.27 & 0.06 & 4 & 0.01 \\
  & 10.01 & 11.2 & 20.3 & 26.4 & 0.34 & 0.26 & 0.07 & 4 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f2-n4/initial
{\bf run169} & 0.00 & 75.6 & 100.0 & 1108.0 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.90 & 45.5 & 91.6 & 19.6 & 0.30 & 0.33 & 0.01 & 0.08 & 0.02 \\
$r_v=8.0$ pc & 1.80 & 40.4 & 85.3 & 15.5 & 0.29 & 0.33 & 0.02 & 0.2 & 0.02 \\
$r_{GC}=8$ kpc & 2.69 & 36.8 & 79.5 & 14.8 & 0.29 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 3.58 & 33.8 & 73.6 & 13.6 & 0.29 & 0.32 & 0.03 & 0.4 & 0.01 \\
  & 4.46 & 31.1 & 67.9 & 13.9 & 0.30 & 0.31 & 0.04 & 0.5 & 0.01 \\
  & 5.35 & 28.5 & 62.1 & 14.5 & 0.30 & 0.31 & 0.04 & 0.7 & 0.01 \\
  & 6.23 & 26.1 & 56.3 & 14.8 & 0.30 & 0.30 & 0.05 & 0.9 & 0.01 \\
  & 7.11 & 23.6 & 50.3 & 16.0 & 0.30 & 0.30 & 0.05 & 1 & 0.02 \\
  & 8.00 & 21.3 & 44.4 & 16.4 & 0.31 & 0.29 & 0.06 & 1 & 0.02 \\
  & 8.88 & 18.9 & 38.5 & 17.4 & 0.31 & 0.28 & 0.06 & 2 & 0.02 \\
  & 9.78 & 16.8 & 33.1 & 22.8 & 0.32 & 0.27 & 0.07 & 2 & 0.02 \\
  & 10.01 & 16.2 & 31.7 & 20.8 & 0.32 & 0.27 & 0.08 & 3 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f3-n1/initial
{\bf run170} & 0.00 & 58.1 & 70.0 & 627.1 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.75 & 33.6 & 60.7 & 16.3 & 0.49 & 0.30 & 0.006 & 0.1 & 0.006 \\
$r_v=8.0$ pc & 1.50 & 29.3 & 54.9 & 13.4 & 0.49 & 0.30 & 0.01 & 0.3 & 0.006 \\
$r_{GC}=8$ kpc & 2.26 & 25.6 & 49.1 & 11.5 & 0.49 & 0.29 & 0.02 & 0.4 & 0.008 \\
  & 2.99 & 22.6 & 43.4 & 11.1 & 0.49 & 0.29 & 0.02 & 0.6 & 0.008 \\
  & 3.74 & 19.7 & 37.3 & 10.8 & 0.49 & 0.28 & 0.02 & 0.9 & 0.009 \\
  & 4.49 & 16.8 & 31.2 & 10.8 & 0.50 & 0.28 & 0.02 & 1 & 0.009 \\
  & 5.25 & 14.3 & 25.5 & 12.5 & 0.51 & 0.27 & 0.03 & 2 & 0.009 \\
  & 5.98 & 11.7 & 20.0 & 11.9 & 0.52 & 0.25 & 0.03 & 3 & 0.01 \\
  & 6.73 & 9.2 & 14.8 & 13.4 & 0.53 & 0.24 & 0.04 & 5 & 0.01 \\
  & 7.48 & 7.1 & 10.6 & 16.3 & 0.55 & 0.22 & 0.05 & 8 & 0.01 \\
  & 8.23 & 5.2 & 7.0 & 30.0 & 0.58 & 0.19 & 0.05 & 1e+01 & 0.01 \\
  & 8.97 & 3.5 & 4.2 & 76.9 & 0.63 & 0.16 & 0.05 & 3e+01 & 0.01 \\
  & 9.70 & 2.0 & 2.1 & 893.7 & 0.69 & 0.12 & 0.02 & 8e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f3-n2/initial
{\bf run171} & 0.00 & 66.2 & 80.0 & 501.7 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.79 & 39.6 & 71.4 & 21.0 & 0.49 & 0.30 & 0.009 & 0.1 & 0.01 \\
$r_v=8.0$ pc & 1.58 & 34.7 & 65.5 & 15.2 & 0.49 & 0.30 & 0.02 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.36 & 31.0 & 59.6 & 14.8 & 0.49 & 0.29 & 0.02 & 0.4 & 0.01 \\
  & 3.16 & 27.9 & 54.1 & 14.2 & 0.49 & 0.29 & 0.03 & 0.5 & 0.01 \\
  & 3.93 & 25.2 & 48.4 & 14.0 & 0.49 & 0.28 & 0.03 & 0.7 & 0.01 \\
  & 4.72 & 22.3 & 42.5 & 15.6 & 0.49 & 0.27 & 0.04 & 1 & 0.01 \\
  & 5.50 & 19.6 & 36.5 & 15.2 & 0.50 & 0.27 & 0.04 & 1 & 0.01 \\
  & 6.28 & 17.0 & 30.6 & 18.1 & 0.50 & 0.26 & 0.05 & 2 & 0.01 \\
  & 7.06 & 14.4 & 25.0 & 22.2 & 0.52 & 0.25 & 0.06 & 3 & 0.01 \\
  & 7.86 & 12.0 & 19.7 & 28.7 & 0.53 & 0.23 & 0.06 & 4 & 0.01 \\
  & 8.64 & 9.9 & 15.3 & 31.9 & 0.54 & 0.21 & 0.06 & 6 & 0.01 \\
  & 9.42 & 7.8 & 11.2 & 44.0 & 0.56 & 0.20 & 0.07 & 9 & 0.01 \\
  & 10.00 & 6.3 & 8.6 & 73.9 & 0.57 & 0.18 & 0.08 & 1e+01 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f3-n3/initial
{\bf run172} & 0.00 & 74.7 & 90.0 & 504.0 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.82 & 44.6 & 81.2 & 20.7 & 0.49 & 0.30 & 0.01 & 0.1 & 0.009 \\
$r_v=8.0$ pc & 1.65 & 39.4 & 74.9 & 16.3 & 0.49 & 0.30 & 0.02 & 0.2 & 0.01 \\
$r_{GC}=8$ kpc & 2.46 & 35.5 & 68.9 & 15.2 & 0.49 & 0.29 & 0.02 & 0.3 & 0.01 \\
  & 3.28 & 32.2 & 63.1 & 14.5 & 0.49 & 0.29 & 0.03 & 0.5 & 0.01 \\
  & 4.10 & 29.3 & 57.4 & 14.9 & 0.49 & 0.28 & 0.04 & 0.6 & 0.01 \\
  & 4.90 & 26.6 & 51.7 & 14.3 & 0.49 & 0.28 & 0.04 & 0.8 & 0.01 \\
  & 5.72 & 23.9 & 46.0 & 15.4 & 0.50 & 0.27 & 0.04 & 1 & 0.01 \\
  & 6.54 & 21.4 & 40.3 & 15.9 & 0.50 & 0.26 & 0.05 & 1 & 0.01 \\
  & 7.36 & 19.0 & 34.9 & 16.9 & 0.51 & 0.26 & 0.06 & 2 & 0.01 \\
  & 8.17 & 16.5 & 29.3 & 20.4 & 0.51 & 0.25 & 0.06 & 3 & 0.01 \\
  & 8.99 & 14.1 & 24.2 & 23.7 & 0.52 & 0.24 & 0.07 & 4 & 0.01 \\
  & 9.81 & 11.8 & 19.3 & 29.3 & 0.54 & 0.22 & 0.08 & 5 & 0.01 \\
  & 10.00 & 11.3 & 18.3 & 33.3 & 0.54 & 0.22 & 0.08 & 6 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r2-c2-f3-n4/initial
{\bf run173} & 0.00 & 83.2 & 100.0 & 1139.2 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.85 & 50.5 & 91.9 & 23.3 & 0.49 & 0.30 & 0.01 & 0.08 & 0.02 \\
$r_v=8.0$ pc & 1.70 & 45.0 & 85.8 & 18.6 & 0.49 & 0.30 & 0.02 & 0.2 & 0.02 \\
$r_{GC}=8$ kpc & 2.54 & 40.9 & 79.8 & 16.5 & 0.49 & 0.29 & 0.02 & 0.3 & 0.01 \\
  & 3.40 & 37.6 & 74.1 & 16.3 & 0.49 & 0.29 & 0.03 & 0.4 & 0.01 \\
  & 4.25 & 34.5 & 68.2 & 17.3 & 0.49 & 0.28 & 0.04 & 0.5 & 0.01 \\
  & 5.09 & 31.7 & 62.5 & 17.0 & 0.49 & 0.28 & 0.04 & 0.7 & 0.02 \\
  & 5.93 & 28.9 & 56.5 & 17.1 & 0.49 & 0.27 & 0.05 & 0.9 & 0.02 \\
  & 6.78 & 26.2 & 50.5 & 16.4 & 0.50 & 0.27 & 0.06 & 1 & 0.02 \\
  & 7.63 & 23.5 & 44.4 & 17.5 & 0.50 & 0.26 & 0.06 & 2 & 0.02 \\
  & 8.48 & 20.9 & 38.4 & 20.0 & 0.51 & 0.25 & 0.07 & 2 & 0.02 \\
  & 9.32 & 18.4 & 32.8 & 22.0 & 0.52 & 0.24 & 0.08 & 3 & 0.02 \\
  & 10.01 & 16.5 & 28.7 & 25.8 & 0.52 & 0.23 & 0.08 & 3 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f1-n1/initial
{\bf run174} & 0.00 & 47.7 & 70.0 & 418.0 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.83 & 30.0 & 67.3 & 10.1 & 0.10 & 0.33 & 0.005 & 0.03 & 0.03 \\
$r_v=8.0$ pc & 1.68 & 27.2 & 63.9 & 7.9 & 0.10 & 0.33 & 0.008 & 0.09 & 0.02 \\
$r_{GC}=10$ kpc & 2.48 & 25.1 & 60.4 & 7.2 & 0.10 & 0.32 & 0.01 & 0.2 & 0.01 \\
  & 3.30 & 23.4 & 56.7 & 6.7 & 0.10 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 4.14 & 21.8 & 53.0 & 7.0 & 0.10 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 4.96 & 20.2 & 49.3 & 6.8 & 0.10 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 5.79 & 18.7 & 45.3 & 6.9 & 0.10 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 6.62 & 17.2 & 41.1 & 7.2 & 0.10 & 0.31 & 0.03 & 0.7 & 0.01 \\
  & 7.45 & 15.7 & 37.0 & 7.8 & 0.11 & 0.31 & 0.03 & 1 & 0.01 \\
  & 8.27 & 14.3 & 33.0 & 7.1 & 0.11 & 0.30 & 0.03 & 1 & 0.01 \\
  & 9.08 & 12.9 & 29.3 & 9.5 & 0.11 & 0.30 & 0.04 & 2 & 0.01 \\
  & 9.91 & 11.6 & 25.7 & 9.7 & 0.11 & 0.29 & 0.04 & 2 & 0.01 \\
  & 10.00 & 11.5 & 25.2 & 8.6 & 0.12 & 0.29 & 0.04 & 2 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f1-n2/initial
{\bf run175} & 0.00 & 54.5 & 80.0 & 284.6 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.87 & 34.5 & 77.5 & 11.8 & 0.10 & 0.33 & 0.004 & 0.03 & 0.04 \\
$r_v=8.0$ pc & 1.75 & 31.4 & 74.2 & 8.8 & 0.10 & 0.33 & 0.009 & 0.07 & 0.02 \\
$r_{GC}=10$ kpc & 2.62 & 29.2 & 70.7 & 7.6 & 0.10 & 0.32 & 0.01 & 0.1 & 0.02 \\
  & 3.48 & 27.4 & 67.2 & 7.9 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 4.34 & 25.8 & 63.5 & 7.6 & 0.10 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 5.21 & 24.2 & 59.7 & 7.2 & 0.10 & 0.31 & 0.02 & 0.4 & 0.01 \\
  & 6.06 & 22.7 & 55.9 & 7.2 & 0.10 & 0.31 & 0.03 & 0.5 & 0.01 \\
  & 6.94 & 21.2 & 51.8 & 7.9 & 0.10 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 7.79 & 19.7 & 47.8 & 8.2 & 0.10 & 0.30 & 0.03 & 0.7 & 0.01 \\
  & 8.66 & 18.3 & 43.8 & 8.0 & 0.10 & 0.30 & 0.04 & 0.9 & 0.01 \\
  & 9.53 & 16.9 & 39.8 & 8.9 & 0.11 & 0.30 & 0.04 & 1 & 0.01 \\
  & 10.02 & 16.1 & 37.5 & 8.8 & 0.11 & 0.29 & 0.04 & 1 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f1-n3/initial
{\bf run176} & 0.00 & 61.2 & 90.0 & 315.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.91 & 38.9 & 87.7 & 13.3 & 0.10 & 0.33 & 0.006 & 0.02 & 0.05 \\
$r_v=8.0$ pc & 1.81 & 35.8 & 84.9 & 9.9 & 0.10 & 0.33 & 0.01 & 0.05 & 0.03 \\
$r_{GC}=10$ kpc & 2.71 & 33.6 & 81.6 & 8.6 & 0.10 & 0.32 & 0.01 & 0.1 & 0.02 \\
  & 3.62 & 31.8 & 78.3 & 8.7 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 4.52 & 30.1 & 74.7 & 8.6 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 5.44 & 28.5 & 70.9 & 8.4 & 0.10 & 0.31 & 0.03 & 0.3 & 0.02 \\
  & 6.33 & 26.9 & 67.0 & 8.4 & 0.10 & 0.31 & 0.03 & 0.4 & 0.02 \\
  & 7.25 & 25.4 & 63.0 & 9.0 & 0.10 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 8.14 & 23.9 & 58.9 & 9.4 & 0.10 & 0.31 & 0.04 & 0.6 & 0.02 \\
  & 9.04 & 22.4 & 54.7 & 9.7 & 0.10 & 0.30 & 0.05 & 0.7 & 0.02 \\
  & 9.95 & 21.0 & 50.7 & 10.9 & 0.10 & 0.30 & 0.05 & 0.9 & 0.02 \\
  & 10.01 & 20.9 & 50.4 & 10.7 & 0.10 & 0.30 & 0.05 & 0.9 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f1-n4/initial
{\bf run177} & 0.00 & 68.0 & 100.0 & 421.4 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.94 & 43.3 & 97.8 & 14.5 & 0.10 & 0.33 & 0.008 & 0.02 & 0.08 \\
$r_v=8.0$ pc & 1.88 & 40.1 & 95.2 & 11.2 & 0.10 & 0.33 & 0.01 & 0.04 & 0.05 \\
$r_{GC}=10$ kpc & 2.84 & 37.7 & 91.9 & 10.2 & 0.10 & 0.32 & 0.02 & 0.08 & 0.03 \\
  & 3.77 & 35.9 & 88.7 & 9.9 & 0.10 & 0.32 & 0.02 & 0.1 & 0.03 \\
  & 4.68 & 34.2 & 85.4 & 9.7 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 5.64 & 32.5 & 81.7 & 9.5 & 0.10 & 0.32 & 0.03 & 0.2 & 0.02 \\
  & 6.57 & 31.0 & 78.0 & 9.7 & 0.10 & 0.31 & 0.03 & 0.3 & 0.02 \\
  & 7.50 & 29.6 & 74.4 & 11.0 & 0.10 & 0.31 & 0.04 & 0.4 & 0.02 \\
  & 8.46 & 28.1 & 70.3 & 11.3 & 0.10 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 9.39 & 26.6 & 66.1 & 11.9 & 0.10 & 0.30 & 0.05 & 0.6 & 0.02 \\
  & 10.02 & 25.6 & 63.3 & 12.0 & 0.10 & 0.30 & 0.05 & 0.6 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f2-n1/initial
{\bf run178} & 0.00 & 53.0 & 70.0 & 456.0 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.79 & 33.6 & 67.3 & 11.7 & 0.30 & 0.33 & 0.005 & 0.03 & 0.02 \\
$r_v=8.0$ pc & 1.57 & 30.6 & 64.2 & 9.6 & 0.30 & 0.33 & 0.008 & 0.09 & 0.02 \\
$r_{GC}=10$ kpc & 2.35 & 28.2 & 60.7 & 8.9 & 0.29 & 0.32 & 0.01 & 0.2 & 0.02 \\
  & 3.14 & 26.2 & 56.9 & 8.1 & 0.30 & 0.32 & 0.01 & 0.2 & 0.01 \\
  & 3.93 & 24.3 & 52.9 & 7.9 & 0.30 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 4.71 & 22.5 & 48.9 & 7.5 & 0.30 & 0.31 & 0.02 & 0.5 & 0.01 \\
  & 5.50 & 20.7 & 44.8 & 8.1 & 0.30 & 0.31 & 0.02 & 0.6 & 0.01 \\
  & 6.28 & 19.0 & 40.6 & 8.4 & 0.30 & 0.30 & 0.03 & 0.8 & 0.01 \\
  & 7.06 & 17.3 & 36.4 & 8.4 & 0.31 & 0.30 & 0.03 & 1 & 0.01 \\
  & 7.83 & 15.6 & 32.2 & 9.3 & 0.31 & 0.30 & 0.03 & 1 & 0.01 \\
  & 8.63 & 14.0 & 28.1 & 9.8 & 0.32 & 0.29 & 0.04 & 2 & 0.01 \\
  & 9.41 & 12.3 & 24.1 & 12.3 & 0.33 & 0.28 & 0.04 & 2 & 0.01 \\
  & 10.00 & 11.1 & 21.1 & 13.6 & 0.33 & 0.27 & 0.05 & 3 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f2-n2/initial
{\bf run179} & 0.00 & 60.4 & 80.0 & 352.5 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.83 & 38.6 & 77.6 & 13.6 & 0.30 & 0.33 & 0.007 & 0.02 & 0.04 \\
$r_v=8.0$ pc & 1.65 & 35.3 & 74.4 & 10.4 & 0.29 & 0.33 & 0.01 & 0.07 & 0.03 \\
$r_{GC}=10$ kpc & 2.47 & 32.9 & 71.0 & 9.4 & 0.29 & 0.32 & 0.02 & 0.1 & 0.02 \\
  & 3.29 & 30.8 & 67.4 & 9.0 & 0.29 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 4.12 & 29.0 & 63.7 & 8.5 & 0.29 & 0.32 & 0.03 & 0.3 & 0.02 \\
  & 4.95 & 27.2 & 59.9 & 8.2 & 0.29 & 0.31 & 0.03 & 0.4 & 0.02 \\
  & 5.77 & 25.4 & 56.0 & 8.3 & 0.30 & 0.31 & 0.03 & 0.5 & 0.02 \\
  & 6.58 & 23.6 & 51.7 & 8.9 & 0.30 & 0.31 & 0.04 & 0.6 & 0.02 \\
  & 7.41 & 21.9 & 47.5 & 9.1 & 0.30 & 0.30 & 0.04 & 0.8 & 0.02 \\
  & 8.22 & 20.2 & 43.2 & 9.3 & 0.30 & 0.30 & 0.04 & 1 & 0.02 \\
  & 9.05 & 18.5 & 38.9 & 10.1 & 0.31 & 0.29 & 0.05 & 1 & 0.02 \\
  & 9.86 & 16.8 & 34.7 & 10.9 & 0.31 & 0.29 & 0.05 & 2 & 0.02 \\
  & 10.00 & 16.6 & 34.1 & 10.8 & 0.31 & 0.29 & 0.05 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f2-n3/initial
{\bf run180} & 0.00 & 67.9 & 90.0 & 363.6 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.86 & 43.5 & 87.7 & 14.7 & 0.30 & 0.33 & 0.008 & 0.02 & 0.06 \\
$r_v=8.0$ pc & 1.72 & 40.2 & 84.9 & 11.7 & 0.29 & 0.33 & 0.01 & 0.05 & 0.03 \\
$r_{GC}=10$ kpc & 2.59 & 37.6 & 81.6 & 10.8 & 0.29 & 0.32 & 0.02 & 0.1 & 0.03 \\
  & 3.44 & 35.6 & 78.3 & 10.8 & 0.29 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 4.31 & 33.7 & 74.7 & 10.0 & 0.29 & 0.32 & 0.03 & 0.2 & 0.02 \\
  & 5.17 & 31.9 & 71.0 & 10.1 & 0.29 & 0.31 & 0.03 & 0.3 & 0.02 \\
  & 6.00 & 30.2 & 67.3 & 10.2 & 0.29 & 0.31 & 0.04 & 0.4 & 0.02 \\
  & 6.88 & 28.5 & 63.2 & 10.8 & 0.30 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 7.73 & 26.8 & 59.2 & 10.7 & 0.30 & 0.30 & 0.04 & 0.6 & 0.02 \\
  & 8.58 & 25.1 & 54.9 & 10.6 & 0.30 & 0.30 & 0.05 & 0.7 & 0.02 \\
  & 9.42 & 23.5 & 50.7 & 12.2 & 0.30 & 0.29 & 0.05 & 0.9 & 0.02 \\
  & 10.00 & 22.4 & 47.9 & 13.3 & 0.31 & 0.29 & 0.06 & 1 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f2-n4/initial
{\bf run181} & 0.00 & 75.6 & 100.0 & 709.8 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=4$ & 0.89 & 48.6 & 97.9 & 16.5 & 0.30 & 0.33 & 0.009 & 0.01 & 0.06 \\
$r_v=8.0$ pc & 1.78 & 44.9 & 95.2 & 13.3 & 0.29 & 0.33 & 0.02 & 0.04 & 0.05 \\
$r_{GC}=10$ kpc & 2.69 & 42.3 & 92.0 & 11.9 & 0.29 & 0.32 & 0.02 & 0.08 & 0.04 \\
  & 3.57 & 40.2 & 88.7 & 11.4 & 0.29 & 0.32 & 0.03 & 0.1 & 0.03 \\
  & 4.47 & 38.1 & 84.8 & 11.2 & 0.29 & 0.32 & 0.03 & 0.2 & 0.03 \\
  & 5.34 & 36.3 & 81.1 & 11.7 & 0.29 & 0.31 & 0.04 & 0.2 & 0.03 \\
  & 6.26 & 34.3 & 76.9 & 11.7 & 0.29 & 0.31 & 0.04 & 0.3 & 0.03 \\
  & 7.12 & 32.5 & 72.8 & 12.6 & 0.30 & 0.31 & 0.05 & 0.4 & 0.02 \\
  & 8.01 & 30.7 & 68.4 & 12.3 & 0.30 & 0.30 & 0.06 & 0.5 & 0.02 \\
  & 8.89 & 29.0 & 64.2 & 13.0 & 0.30 & 0.30 & 0.06 & 0.6 & 0.02 \\
  & 9.77 & 27.4 & 59.9 & 14.1 & 0.30 & 0.30 & 0.07 & 0.8 & 0.02 \\
  & 10.02 & 26.9 & 58.7 & 14.4 & 0.30 & 0.30 & 0.07 & 0.8 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f3-n1/initial
{\bf run182} & 0.00 & 58.1 & 70.0 & 452.5 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.75 & 37.2 & 67.4 & 13.2 & 0.49 & 0.30 & 0.006 & 0.03 & 0.04 \\
$r_v=8.0$ pc & 1.50 & 34.2 & 64.5 & 10.8 & 0.49 & 0.30 & 0.01 & 0.08 & 0.03 \\
$r_{GC}=10$ kpc & 2.26 & 31.6 & 61.1 & 9.5 & 0.49 & 0.30 & 0.01 & 0.1 & 0.02 \\
  & 3.01 & 29.4 & 57.6 & 9.0 & 0.49 & 0.29 & 0.02 & 0.2 & 0.02 \\
  & 3.75 & 27.4 & 54.0 & 9.1 & 0.49 & 0.29 & 0.02 & 0.3 & 0.01 \\
  & 4.51 & 25.5 & 50.1 & 9.0 & 0.49 & 0.28 & 0.02 & 0.4 & 0.01 \\
  & 5.26 & 23.6 & 46.2 & 9.0 & 0.49 & 0.28 & 0.03 & 0.6 & 0.01 \\
  & 5.98 & 21.7 & 42.1 & 9.0 & 0.50 & 0.27 & 0.03 & 0.8 & 0.01 \\
  & 6.74 & 19.8 & 37.8 & 8.4 & 0.50 & 0.27 & 0.03 & 1 & 0.01 \\
  & 7.49 & 18.0 & 33.6 & 10.6 & 0.51 & 0.26 & 0.04 & 1 & 0.01 \\
  & 8.23 & 16.1 & 29.5 & 11.3 & 0.51 & 0.26 & 0.04 & 2 & 0.01 \\
  & 8.97 & 14.4 & 25.6 & 12.8 & 0.52 & 0.25 & 0.04 & 2 & 0.01 \\
  & 9.72 & 12.7 & 21.8 & 16.6 & 0.52 & 0.24 & 0.05 & 3 & 0.01 \\
  & 10.00 & 12.0 & 20.4 & 14.8 & 0.53 & 0.24 & 0.05 & 3 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f3-n2/initial
{\bf run183} & 0.00 & 66.2 & 80.0 & 360.2 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.79 & 42.7 & 77.6 & 15.1 & 0.49 & 0.30 & 0.007 & 0.02 & 0.04 \\
$r_v=8.0$ pc & 1.58 & 39.2 & 74.7 & 11.6 & 0.49 & 0.30 & 0.01 & 0.06 & 0.03 \\
$r_{GC}=10$ kpc & 2.37 & 36.5 & 71.4 & 11.2 & 0.49 & 0.30 & 0.02 & 0.1 & 0.03 \\
  & 3.14 & 34.3 & 67.9 & 10.4 & 0.49 & 0.29 & 0.02 & 0.2 & 0.02 \\
  & 3.93 & 32.3 & 64.4 & 9.3 & 0.49 & 0.29 & 0.02 & 0.2 & 0.02 \\
  & 4.72 & 30.3 & 60.5 & 9.4 & 0.49 & 0.29 & 0.03 & 0.3 & 0.02 \\
  & 5.49 & 28.4 & 56.6 & 9.2 & 0.49 & 0.28 & 0.03 & 0.4 & 0.02 \\
  & 6.29 & 26.4 & 52.3 & 9.8 & 0.49 & 0.28 & 0.03 & 0.6 & 0.02 \\
  & 7.07 & 24.5 & 48.1 & 10.2 & 0.49 & 0.27 & 0.04 & 0.8 & 0.02 \\
  & 7.86 & 22.7 & 43.9 & 10.5 & 0.50 & 0.27 & 0.04 & 1 & 0.02 \\
  & 8.64 & 20.9 & 39.8 & 10.7 & 0.50 & 0.26 & 0.04 & 1 & 0.02 \\
  & 9.43 & 19.1 & 35.7 & 11.6 & 0.51 & 0.26 & 0.04 & 1 & 0.02 \\
  & 10.01 & 17.7 & 32.6 & 12.0 & 0.51 & 0.25 & 0.05 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f3-n3/initial
{\bf run184} & 0.00 & 74.7 & 90.0 & 379.1 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.82 & 48.2 & 87.7 & 16.6 & 0.49 & 0.30 & 0.007 & 0.02 & 0.08 \\
$r_v=8.0$ pc & 1.63 & 44.5 & 85.0 & 13.0 & 0.49 & 0.30 & 0.01 & 0.06 & 0.04 \\
$r_{GC}=10$ kpc & 2.45 & 41.7 & 81.8 & 11.9 & 0.49 & 0.29 & 0.02 & 0.1 & 0.03 \\
  & 3.28 & 39.4 & 78.4 & 11.6 & 0.49 & 0.29 & 0.02 & 0.2 & 0.03 \\
  & 4.11 & 37.2 & 74.6 & 11.1 & 0.49 & 0.29 & 0.03 & 0.2 & 0.03 \\
  & 4.92 & 35.3 & 71.0 & 11.1 & 0.49 & 0.29 & 0.03 & 0.3 & 0.02 \\
  & 5.74 & 33.3 & 67.1 & 11.8 & 0.49 & 0.28 & 0.04 & 0.4 & 0.02 \\
  & 6.55 & 31.4 & 63.0 & 11.9 & 0.49 & 0.28 & 0.04 & 0.5 & 0.02 \\
  & 7.35 & 29.5 & 59.0 & 12.6 & 0.49 & 0.27 & 0.05 & 0.6 & 0.02 \\
  & 8.19 & 27.6 & 54.6 & 12.5 & 0.49 & 0.27 & 0.05 & 0.8 & 0.02 \\
  & 8.98 & 25.8 & 50.4 & 13.5 & 0.50 & 0.27 & 0.06 & 0.9 & 0.02 \\
  & 9.81 & 23.9 & 46.1 & 14.2 & 0.50 & 0.26 & 0.06 & 1 & 0.02 \\
  & 10.02 & 23.5 & 45.0 & 15.4 & 0.50 & 0.26 & 0.06 & 1 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c1-f3-n4/initial
{\bf run185} & 0.00 & 83.2 & 100.0 & 736.7 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=4$ & 0.85 & 53.8 & 97.9 & 18.5 & 0.49 & 0.30 & 0.008 & 0.02 & 0.08 \\
$r_v=8.0$ pc & 1.72 & 49.8 & 95.2 & 14.9 & 0.49 & 0.30 & 0.01 & 0.05 & 0.05 \\
$r_{GC}=10$ kpc & 2.57 & 46.9 & 92.1 & 13.4 & 0.49 & 0.30 & 0.02 & 0.08 & 0.04 \\
  & 3.39 & 44.6 & 88.9 & 13.1 & 0.49 & 0.29 & 0.02 & 0.1 & 0.04 \\
  & 4.27 & 42.3 & 85.3 & 12.4 & 0.49 & 0.29 & 0.03 & 0.2 & 0.03 \\
  & 5.12 & 40.4 & 81.8 & 12.5 & 0.48 & 0.29 & 0.03 & 0.2 & 0.03 \\
  & 5.93 & 38.4 & 77.8 & 13.1 & 0.49 & 0.28 & 0.04 & 0.3 & 0.03 \\
  & 6.79 & 36.4 & 73.7 & 13.3 & 0.49 & 0.28 & 0.04 & 0.4 & 0.02 \\
  & 7.62 & 34.6 & 69.7 & 14.6 & 0.49 & 0.28 & 0.04 & 0.5 & 0.02 \\
  & 8.47 & 32.6 & 65.4 & 14.2 & 0.49 & 0.27 & 0.05 & 0.6 & 0.02 \\
  & 9.34 & 30.7 & 61.0 & 14.7 & 0.49 & 0.27 & 0.05 & 0.8 & 0.02 \\
  & 10.02 & 29.2 & 57.6 & 16.0 & 0.49 & 0.27 & 0.05 & 0.9 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f1-n1/initial
{\bf run186} & 0.00 & 47.7 & 70.0 & 593.3 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.83 & 28.6 & 64.2 & 13.2 & 0.10 & 0.33 & 0.006 & 0.08 & 0.01 \\
$r_v=8.0$ pc & 1.68 & 25.4 & 59.6 & 9.9 & 0.10 & 0.33 & 0.01 & 0.2 & 0.01 \\
$r_{GC}=10$ kpc & 2.48 & 23.1 & 55.6 & 8.6 & 0.10 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 3.31 & 21.3 & 51.5 & 8.7 & 0.10 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 4.15 & 19.6 & 47.7 & 8.7 & 0.10 & 0.32 & 0.02 & 0.5 & 0.01 \\
  & 4.97 & 18.1 & 43.9 & 9.2 & 0.10 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 5.78 & 16.6 & 40.0 & 9.4 & 0.10 & 0.31 & 0.03 & 0.8 & 0.01 \\
  & 6.62 & 15.2 & 36.1 & 9.6 & 0.10 & 0.31 & 0.04 & 1 & 0.01 \\
  & 7.43 & 13.9 & 32.4 & 10.1 & 0.11 & 0.30 & 0.04 & 1 & 0.01 \\
  & 8.25 & 12.6 & 28.6 & 10.8 & 0.11 & 0.30 & 0.04 & 2 & 0.01 \\
  & 9.08 & 11.3 & 25.0 & 14.3 & 0.11 & 0.29 & 0.05 & 2 & 0.01 \\
  & 9.90 & 10.0 & 21.6 & 16.0 & 0.12 & 0.29 & 0.05 & 3 & 0.01 \\
  & 10.00 & 9.9 & 21.2 & 16.6 & 0.12 & 0.28 & 0.05 & 3 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f1-n2/initial
{\bf run187} & 0.00 & 54.5 & 80.0 & 386.3 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.87 & 33.3 & 74.7 & 14.6 & 0.10 & 0.33 & 0.007 & 0.07 & 0.01 \\
$r_v=8.0$ pc & 1.73 & 29.9 & 70.4 & 11.8 & 0.10 & 0.33 & 0.01 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.61 & 27.4 & 66.2 & 10.2 & 0.10 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 3.46 & 25.4 & 62.1 & 10.1 & 0.10 & 0.32 & 0.02 & 0.3 & 0.01 \\
  & 4.33 & 23.7 & 58.1 & 9.8 & 0.10 & 0.32 & 0.03 & 0.4 & 0.01 \\
  & 5.19 & 22.0 & 53.9 & 11.1 & 0.10 & 0.31 & 0.03 & 0.5 & 0.01 \\
  & 6.05 & 20.5 & 50.0 & 10.7 & 0.10 & 0.31 & 0.04 & 0.6 & 0.01 \\
  & 6.93 & 19.0 & 45.9 & 11.2 & 0.10 & 0.31 & 0.04 & 0.8 & 0.01 \\
  & 7.78 & 17.6 & 42.0 & 11.8 & 0.10 & 0.30 & 0.05 & 1 & 0.01 \\
  & 8.65 & 16.1 & 37.7 & 13.0 & 0.11 & 0.30 & 0.05 & 1 & 0.01 \\
  & 9.52 & 14.6 & 33.5 & 14.8 & 0.11 & 0.29 & 0.05 & 2 & 0.01 \\
  & 10.01 & 13.8 & 31.3 & 15.5 & 0.11 & 0.29 & 0.06 & 2 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f1-n3/initial
{\bf run188} & 0.00 & 61.2 & 90.0 & 421.2 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.90 & 37.7 & 85.0 & 15.7 & 0.10 & 0.33 & 0.008 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.81 & 34.0 & 80.6 & 11.9 & 0.10 & 0.33 & 0.01 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.71 & 31.6 & 76.7 & 11.5 & 0.10 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 3.64 & 29.6 & 72.8 & 10.5 & 0.10 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 4.53 & 27.8 & 69.0 & 10.9 & 0.10 & 0.32 & 0.03 & 0.3 & 0.01 \\
  & 5.43 & 26.2 & 65.1 & 10.4 & 0.10 & 0.31 & 0.03 & 0.4 & 0.01 \\
  & 6.33 & 24.6 & 61.0 & 10.8 & 0.10 & 0.31 & 0.03 & 0.5 & 0.01 \\
  & 7.22 & 23.0 & 57.0 & 11.7 & 0.10 & 0.31 & 0.04 & 0.6 & 0.01 \\
  & 8.14 & 21.5 & 52.7 & 12.4 & 0.10 & 0.30 & 0.05 & 0.8 & 0.01 \\
  & 9.03 & 20.0 & 48.5 & 13.6 & 0.10 & 0.30 & 0.05 & 0.9 & 0.02 \\
  & 9.93 & 18.6 & 44.5 & 15.5 & 0.11 & 0.30 & 0.06 & 1 & 0.02 \\
  & 10.01 & 18.5 & 44.1 & 14.8 & 0.11 & 0.30 & 0.06 & 1 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f1-n4/initial
{\bf run189} & 0.00 & 68.0 & 100.0 & 614.8 & 0.10 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.95 & 42.1 & 95.2 & 17.7 & 0.10 & 0.33 & 0.009 & 0.04 & 0.03 \\
$r_v=8.0$ pc & 1.88 & 38.3 & 90.9 & 14.8 & 0.10 & 0.33 & 0.02 & 0.1 & 0.02 \\
$r_{GC}=10$ kpc & 2.83 & 35.6 & 86.8 & 12.9 & 0.10 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 3.75 & 33.6 & 83.0 & 12.5 & 0.10 & 0.32 & 0.03 & 0.2 & 0.02 \\
  & 4.70 & 31.7 & 78.9 & 12.3 & 0.10 & 0.31 & 0.03 & 0.3 & 0.02 \\
  & 5.62 & 30.0 & 75.0 & 12.6 & 0.10 & 0.31 & 0.04 & 0.4 & 0.02 \\
  & 6.56 & 28.4 & 71.0 & 13.0 & 0.10 & 0.31 & 0.04 & 0.4 & 0.02 \\
  & 7.51 & 26.9 & 67.1 & 13.9 & 0.10 & 0.31 & 0.05 & 0.5 & 0.02 \\
  & 8.43 & 25.4 & 63.0 & 14.3 & 0.10 & 0.30 & 0.05 & 0.6 & 0.02 \\
  & 9.37 & 23.9 & 58.9 & 15.4 & 0.10 & 0.30 & 0.06 & 0.8 & 0.02 \\
  & 10.01 & 22.9 & 56.2 & 16.7 & 0.10 & 0.30 & 0.06 & 0.9 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f2-n1/initial
{\bf run190} & 0.00 & 53.0 & 70.0 & 635.6 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.80 & 32.0 & 64.4 & 15.9 & 0.30 & 0.33 & 0.009 & 0.08 & 0.01 \\
$r_v=8.0$ pc & 1.57 & 28.6 & 60.2 & 12.1 & 0.29 & 0.33 & 0.01 & 0.2 & 0.01 \\
$r_{GC}=10$ kpc & 2.35 & 26.1 & 56.1 & 10.6 & 0.30 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 3.14 & 24.0 & 52.0 & 9.7 & 0.30 & 0.32 & 0.02 & 0.4 & 0.01 \\
  & 3.93 & 22.1 & 48.1 & 9.6 & 0.30 & 0.32 & 0.02 & 0.5 & 0.01 \\
  & 4.72 & 20.3 & 44.1 & 10.1 & 0.30 & 0.31 & 0.03 & 0.6 & 0.01 \\
  & 5.50 & 18.7 & 40.1 & 10.8 & 0.30 & 0.31 & 0.03 & 0.8 & 0.01 \\
  & 6.29 & 17.0 & 36.0 & 11.0 & 0.31 & 0.30 & 0.03 & 1 & 0.01 \\
  & 7.05 & 15.4 & 31.9 & 12.0 & 0.31 & 0.29 & 0.04 & 1 & 0.01 \\
  & 7.84 & 13.7 & 27.8 & 12.5 & 0.32 & 0.29 & 0.04 & 2 & 0.01 \\
  & 8.62 & 12.2 & 24.0 & 14.0 & 0.32 & 0.28 & 0.05 & 2 & 0.01 \\
  & 9.40 & 10.6 & 20.2 & 18.9 & 0.33 & 0.27 & 0.05 & 3 & 0.01 \\
  & 10.00 & 9.5 & 17.5 & 19.7 & 0.34 & 0.27 & 0.05 & 4 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f2-n2/initial
{\bf run191} & 0.00 & 60.4 & 80.0 & 494.3 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.83 & 37.4 & 74.9 & 16.4 & 0.30 & 0.33 & 0.006 & 0.06 & 0.02 \\
$r_v=8.0$ pc & 1.64 & 33.6 & 70.7 & 12.6 & 0.29 & 0.33 & 0.01 & 0.1 & 0.02 \\
$r_{GC}=10$ kpc & 2.49 & 30.8 & 66.5 & 11.5 & 0.29 & 0.32 & 0.02 & 0.2 & 0.02 \\
  & 3.30 & 28.7 & 62.5 & 10.8 & 0.29 & 0.32 & 0.02 & 0.3 & 0.02 \\
  & 4.11 & 26.8 & 58.7 & 11.1 & 0.30 & 0.32 & 0.03 & 0.4 & 0.02 \\
  & 4.94 & 24.8 & 54.4 & 12.5 & 0.30 & 0.31 & 0.03 & 0.5 & 0.01 \\
  & 5.75 & 23.1 & 50.3 & 11.7 & 0.30 & 0.31 & 0.04 & 0.6 & 0.01 \\
  & 6.58 & 21.3 & 45.9 & 13.1 & 0.30 & 0.31 & 0.04 & 0.8 & 0.01 \\
  & 7.40 & 19.5 & 41.5 & 13.5 & 0.30 & 0.30 & 0.05 & 1 & 0.01 \\
  & 8.23 & 17.7 & 37.1 & 16.1 & 0.31 & 0.29 & 0.05 & 1 & 0.02 \\
  & 9.04 & 16.0 & 32.7 & 19.2 & 0.32 & 0.28 & 0.05 & 2 & 0.02 \\
  & 9.86 & 14.3 & 28.5 & 19.2 & 0.32 & 0.28 & 0.05 & 2 & 0.02 \\
  & 10.00 & 14.0 & 27.8 & 18.1 & 0.32 & 0.28 & 0.05 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f2-n3/initial
{\bf run192} & 0.00 & 67.9 & 90.0 & 486.1 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.86 & 42.1 & 85.0 & 17.9 & 0.30 & 0.33 & 0.009 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.73 & 38.2 & 80.8 & 15.4 & 0.29 & 0.33 & 0.01 & 0.1 & 0.01 \\
$r_{GC}=10$ kpc & 2.58 & 35.4 & 76.7 & 13.0 & 0.29 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 3.44 & 33.1 & 72.7 & 12.5 & 0.29 & 0.32 & 0.02 & 0.2 & 0.01 \\
  & 4.28 & 31.0 & 68.7 & 13.8 & 0.29 & 0.32 & 0.03 & 0.3 & 0.01 \\
  & 5.15 & 29.1 & 64.7 & 12.8 & 0.30 & 0.31 & 0.03 & 0.4 & 0.01 \\
  & 6.01 & 27.3 & 60.4 & 13.5 & 0.30 & 0.31 & 0.04 & 0.5 & 0.01 \\
  & 6.86 & 25.5 & 56.3 & 14.6 & 0.30 & 0.31 & 0.04 & 0.7 & 0.01 \\
  & 7.72 & 23.8 & 52.0 & 15.2 & 0.30 & 0.30 & 0.05 & 0.8 & 0.01 \\
  & 8.58 & 22.1 & 47.7 & 15.6 & 0.30 & 0.30 & 0.06 & 1 & 0.01 \\
  & 9.43 & 20.4 & 43.5 & 18.9 & 0.31 & 0.29 & 0.06 & 1 & 0.01 \\
  & 10.01 & 19.4 & 40.7 & 19.2 & 0.31 & 0.29 & 0.07 & 1 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f2-n4/initial
{\bf run193} & 0.00 & 75.6 & 100.0 & 1108.0 & 0.30 & 0.33 & 0 & 0 & - \\
$W_0=5$ & 0.90 & 47.4 & 95.5 & 19.9 & 0.30 & 0.33 & 0.01 & 0.04 & 0.03 \\
$r_v=8.0$ pc & 1.80 & 43.1 & 91.2 & 15.5 & 0.29 & 0.33 & 0.02 & 0.09 & 0.03 \\
$r_{GC}=10$ kpc & 2.68 & 40.1 & 87.1 & 13.6 & 0.29 & 0.32 & 0.02 & 0.1 & 0.02 \\
  & 3.55 & 37.7 & 83.1 & 13.8 & 0.29 & 0.32 & 0.03 & 0.2 & 0.02 \\
  & 4.46 & 35.4 & 78.9 & 13.5 & 0.29 & 0.31 & 0.03 & 0.3 & 0.02 \\
  & 5.35 & 33.5 & 74.8 & 14.3 & 0.29 & 0.31 & 0.04 & 0.4 & 0.02 \\
  & 6.24 & 31.6 & 70.8 & 13.3 & 0.29 & 0.31 & 0.04 & 0.5 & 0.02 \\
  & 7.11 & 30.0 & 66.8 & 14.7 & 0.30 & 0.31 & 0.05 & 0.5 & 0.02 \\
  & 8.01 & 28.1 & 62.4 & 14.8 & 0.30 & 0.30 & 0.06 & 0.7 & 0.02 \\
  & 8.90 & 26.4 & 58.0 & 15.6 & 0.30 & 0.30 & 0.06 & 0.8 & 0.02 \\
  & 9.79 & 24.7 & 53.6 & 17.9 & 0.30 & 0.29 & 0.07 & 1 & 0.02 \\
  & 10.01 & 24.3 & 52.5 & 17.2 & 0.30 & 0.29 & 0.07 & 1 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f3-n1/initial
{\bf run194} & 0.00 & 58.1 & 70.0 & 627.1 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.75 & 35.6 & 64.6 & 16.3 & 0.49 & 0.30 & 0.009 & 0.07 & 0.02 \\
$r_v=8.0$ pc & 1.50 & 32.1 & 60.7 & 13.1 & 0.49 & 0.30 & 0.01 & 0.1 & 0.02 \\
$r_{GC}=10$ kpc & 2.25 & 29.1 & 56.4 & 11.8 & 0.49 & 0.30 & 0.02 & 0.2 & 0.01 \\
  & 3.01 & 26.8 & 52.6 & 11.1 & 0.49 & 0.29 & 0.02 & 0.3 & 0.01 \\
  & 3.74 & 24.7 & 48.7 & 10.7 & 0.49 & 0.29 & 0.03 & 0.5 & 0.01 \\
  & 4.50 & 22.7 & 44.6 & 11.5 & 0.49 & 0.28 & 0.03 & 0.6 & 0.01 \\
  & 5.25 & 20.8 & 40.4 & 11.4 & 0.50 & 0.28 & 0.03 & 0.8 & 0.01 \\
  & 5.99 & 18.9 & 36.2 & 12.8 & 0.50 & 0.27 & 0.03 & 1 & 0.01 \\
  & 6.73 & 17.1 & 32.1 & 12.7 & 0.50 & 0.26 & 0.04 & 1 & 0.01 \\
  & 7.48 & 15.2 & 28.0 & 15.0 & 0.51 & 0.26 & 0.04 & 2 & 0.01 \\
  & 8.23 & 13.4 & 24.0 & 16.8 & 0.51 & 0.25 & 0.05 & 2 & 0.01 \\
  & 8.98 & 11.6 & 20.0 & 18.5 & 0.53 & 0.24 & 0.06 & 3 & 0.01 \\
  & 9.72 & 10.0 & 16.5 & 24.0 & 0.54 & 0.23 & 0.06 & 4 & 0.01 \\
  & 10.00 & 9.5 & 15.3 & 25.3 & 0.54 & 0.22 & 0.05 & 5 & 0.01 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f3-n2/initial
{\bf run195} & 0.00 & 66.2 & 80.0 & 501.7 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.80 & 41.6 & 75.2 & 19.3 & 0.49 & 0.30 & 0.009 & 0.06 & 0.02 \\
$r_v=8.0$ pc & 1.58 & 37.5 & 71.0 & 15.9 & 0.49 & 0.30 & 0.01 & 0.1 & 0.02 \\
$r_{GC}=10$ kpc & 2.36 & 34.5 & 66.9 & 14.8 & 0.49 & 0.29 & 0.02 & 0.2 & 0.02 \\
  & 3.14 & 32.0 & 62.9 & 14.4 & 0.49 & 0.29 & 0.03 & 0.3 & 0.02 \\
  & 3.93 & 29.8 & 58.8 & 15.3 & 0.49 & 0.29 & 0.03 & 0.4 & 0.02 \\
  & 4.71 & 27.7 & 54.8 & 14.2 & 0.49 & 0.28 & 0.04 & 0.5 & 0.01 \\
  & 5.50 & 25.7 & 50.5 & 15.8 & 0.49 & 0.28 & 0.04 & 0.7 & 0.01 \\
  & 6.28 & 23.7 & 46.2 & 16.1 & 0.49 & 0.27 & 0.05 & 0.8 & 0.02 \\
  & 7.06 & 21.8 & 41.9 & 19.1 & 0.50 & 0.27 & 0.05 & 1 & 0.02 \\
  & 7.85 & 20.0 & 37.8 & 18.5 & 0.50 & 0.26 & 0.06 & 1 & 0.02 \\
  & 8.63 & 18.1 & 33.6 & 21.2 & 0.50 & 0.25 & 0.06 & 2 & 0.02 \\
  & 9.42 & 16.2 & 29.4 & 24.3 & 0.51 & 0.25 & 0.07 & 2 & 0.02 \\
  & 10.00 & 14.8 & 26.3 & 34.1 & 0.51 & 0.24 & 0.07 & 3 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f3-n3/initial
{\bf run196} & 0.00 & 74.7 & 90.0 & 504.0 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.82 & 46.7 & 85.1 & 20.4 & 0.49 & 0.30 & 0.008 & 0.05 & 0.02 \\
$r_v=8.0$ pc & 1.65 & 42.3 & 81.0 & 16.1 & 0.49 & 0.30 & 0.02 & 0.1 & 0.02 \\
$r_{GC}=10$ kpc & 2.45 & 39.3 & 77.1 & 14.6 & 0.49 & 0.30 & 0.02 & 0.2 & 0.02 \\
  & 3.29 & 36.7 & 73.0 & 13.9 & 0.49 & 0.29 & 0.03 & 0.2 & 0.02 \\
  & 4.09 & 34.6 & 69.3 & 14.2 & 0.49 & 0.29 & 0.03 & 0.3 & 0.02 \\
  & 4.91 & 32.4 & 65.2 & 14.4 & 0.49 & 0.29 & 0.04 & 0.4 & 0.02 \\
  & 5.72 & 30.3 & 60.9 & 15.1 & 0.49 & 0.28 & 0.04 & 0.5 & 0.02 \\
  & 6.55 & 28.3 & 56.5 & 15.4 & 0.49 & 0.28 & 0.05 & 0.7 & 0.02 \\
  & 7.35 & 26.4 & 52.3 & 17.0 & 0.49 & 0.27 & 0.05 & 0.8 & 0.02 \\
  & 8.17 & 24.4 & 47.7 & 16.6 & 0.49 & 0.27 & 0.06 & 1 & 0.02 \\
  & 8.99 & 22.4 & 43.3 & 18.0 & 0.50 & 0.26 & 0.07 & 1 & 0.02 \\
  & 9.81 & 20.6 & 39.0 & 22.7 & 0.50 & 0.25 & 0.07 & 2 & 0.02 \\
  & 10.01 & 20.1 & 38.0 & 19.2 & 0.50 & 0.25 & 0.07 & 2 & 0.02 \\
\hline\\
%/Users/sitari/research/kepler_planets_cluster3/kepler_planets_clusters3/runs/run-r3-c2-f3-n4/initial
{\bf run197} & 0.00 & 83.2 & 100.0 & 1139.2 & 0.50 & 0.30 & 0 & 0 & - \\
$W_0=5$ & 0.85 & 52.5 & 95.7 & 23.9 & 0.49 & 0.30 & 0.01 & 0.04 & 0.03 \\
$r_v=8.0$ pc & 1.71 & 47.8 & 91.5 & 18.3 & 0.49 & 0.30 & 0.02 & 0.09 & 0.03 \\
$r_{GC}=10$ kpc & 2.56 & 44.4 & 87.5 & 16.0 & 0.49 & 0.30 & 0.02 & 0.1 & 0.03 \\
  & 3.41 & 41.9 & 83.7 & 14.9 & 0.49 & 0.29 & 0.03 & 0.2 & 0.02 \\
  & 4.24 & 39.6 & 79.8 & 14.7 & 0.49 & 0.29 & 0.04 & 0.3 & 0.02 \\
  & 5.10 & 37.5 & 75.8 & 15.7 & 0.49 & 0.29 & 0.04 & 0.3 & 0.02 \\
  & 5.93 & 35.4 & 71.7 & 15.6 & 0.49 & 0.28 & 0.05 & 0.4 & 0.02 \\
  & 6.79 & 33.4 & 67.4 & 15.8 & 0.49 & 0.28 & 0.05 & 0.5 & 0.02 \\
  & 7.63 & 31.5 & 63.3 & 16.5 & 0.49 & 0.27 & 0.06 & 0.7 & 0.02 \\
  & 8.48 & 29.5 & 58.9 & 18.1 & 0.49 & 0.27 & 0.06 & 0.8 & 0.02 \\
  & 9.33 & 27.7 & 54.6 & 18.8 & 0.49 & 0.26 & 0.07 & 1 & 0.02 \\
  & 10.00 & 26.2 & 51.1 & 19.9 & 0.50 & 0.26 & 0.08 & 1 & 0.02 \\
%
\end{longtable}
\end{center}
%


